A Lean 4 Verification Report for Completing the Arakawa--Moreau Conjecture on Maximal Ideals of Affine Vertex Algebras

We report a Lean 4 formal audit accompanying the paper "Completing the Arakawa--Moreau Conjecture on Maximal Ideals of Affine Vertex Algebras" (arXiv:2607.25249). In a single Lean source, the development kernel-checks the paper-local deductive architecture used for the new maximal-ideal cases: affine-kernel detection and lifting, extremal PBW-line deductions, finite Ramond--Casimir arithmetic and case enumerations, reduced-simplicity contradiction schemes, and the case-level affine conclusions for the level -1 D_l family and the positive-parameter cases of D4, E6, E7, and E8. It also audits the paper's alternative D_l level -2 argument and the separate rank-reduction application of Section 8. Previously published exceptional n=0 cases are not claimed as newly formalized results of this bundle. The released project builds successfully with the pinned Lean/Mathlib environment and contains live #print axioms queries for the principal final wrappers. The development does not reconstruct affine vertex algebras, minimal W-algebras, BRST/DS reduction, Ramond Zhu theory, or Li spectral flow from foundational definitions in Mathlib. Those ingredients, together with the concrete realization of case-specific representation-theoretic objects, are exposed as theorem parameters and semantic interfaces. Accordingly, the precise verification claim is a kernel-checked deduction of the paper-local proof from explicitly stated VOA/BRST/DS boundary inputs, rather than a from-scratch formalization of the ambient representation theory.

==> anc/ArakawaMoreauFormalAudit.lean <==
/-
Arakawa--Moreau D4 formal audit: all-in-one Lean source
Merged from ArakawaMoreauLean_v21; web-compatibility repair round v6.

This file contains a source-level formal audit chain for the D4 case:
Proposition 4.3 -> Proposition 4.4 -> Theorem 4.13 -> Theorem 4.14,
and extends the audit across Sections 3, 5, 6, 7, and 8.
The deep VOA/BRST/DS inputs remain explicit theorem parameters; the finite
Casimir-gap arithmetic, extremal-line logic, and affine-kernel logic are
checked by Lean.  Thus this file is a kernel-checkable audit modulo the
explicit interfaces below; it is not a from-definitions formalization of
vertex algebras or BRST reduction.

Internal project imports have been removed so that this is a single-file
source. Only Mathlib imports remain.

Important:
This source has been statically merged and audited for proof placeholders,
but has not yet been certified here by a successful lake build.
-/

import Mathlib
import Mathlib.Algebra.Exact.Basic
import Mathlib.LinearAlgebra.FiniteDimensional.Basic
import Mathlib.LinearAlgebra.Quotient.Basic
import Mathlib.RingTheory.Finiteness.Basic
import Mathlib.RingTheory.SimpleModule.Basic



-- Publication-source linter policy:
-- keep readable blank-line grouping inside long commands and allow proof-valued
-- typeclass instances introduced with `letI`; both are intentional in this audit.
set_option linter.style.emptyLine false
set_option linter.style.haveILetI false
set_option linter.unnecessarySimpa false
set_option linter.unusedSectionVars false
set_option linter.unusedFintypeInType false

-- The three finite coordinate-exhaustiveness proofs use `omega` on large
-- disjunctions.  The default 200000-heartbeat budget of the web editor is
-- too small for Lean 4.34-rc2, although these are deterministic finite proofs.
-- Keep a finite enlarged budget rather than disabling the heartbeat guard.
set_option maxHeartbeats 1000000
set_option maxRecDepth 10000

-- A live `#print axioms` audit block is included at the end of this file.
-- It checks the transitive axiom dependencies of the final paper-level wrappers
-- and the exact-image wrappers.  Literature inputs remain theorem parameters,
-- so they do not appear as custom axioms.
-- Performance note: the three appendix exhaustiveness proofs first split by
-- the exact highest-root level/deficit and then discharge only the resulting
-- small linear-arithmetic branches.  No theorem disables the heartbeat limit.

/-==========================================================================-/
/- Merged module 1/28: ArakawaMoreau.Framework.AffineLifting -/
/-==========================================================================-/

/-!
# Arakawa--Moreau: affine lifting core

This file formalizes the purely logical kernel argument behind
Proposition 2.10 and Theorem 2.11 of the paper.

Mathematical pattern:

1. Let `q : Q → L` be the canonical quotient map.
2. Exact minimal DS reduction plus an isomorphism on reductions imply
   that the reduction of `ker q` vanishes.
3. The detection lemma says that every nonzero graded kernel occurring
   in the paper has nonzero minimal reduction.
4. Therefore `ker q = 0`, so `q` is injective.
5. Since the canonical map is already surjective, it is bijective.
6. Injectivity of the induced quotient map forces the candidate ideal
   to equal the full radical/maximal graded ideal.

The VOA/BRST-specific theorems supplying exactness and detection are
NOT reproved here.  They will be connected through explicit interfaces
through explicit theorem parameters in the case-specific sections below.
-/

namespace ArakawaMoreau

section KernelDetection

variable {Q L : Type*} [AddGroup Q] [AddGroup L]

/--
Abstract detection/exactness contradiction.

`DSKernelNonzero` should be read as the proposition

  "the minimal DS reduction of the kernel is nonzero".

`hexact` is the consequence of exactness plus the assumption that the
induced map on reductions is an isomorphism: the reduced kernel vanishes.

`hdetect` is the paper's detection principle: if the original kernel
contains a nonzero element, then its minimal reduction is nonzero.

The conclusion is that every element in the kernel is zero.
-/
theorem kernel_trivial_of_exactness_detection
    (q : Q →+ L)
    (DSKernelNonzero : Prop)
    (hexact : ¬ DSKernelNonzero)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    ∀ x : Q, q x = 0 → x = 0 := by
  intro x hx
  by_contra hx0
  exact hexact (hdetect ⟨x, hx, hx0⟩)

/--
Abstract affine-lifting theorem.

This is the kernel argument of Proposition 2.10: if exactness says the
reduced kernel vanishes and detection says a nonzero kernel cannot have
zero reduction, then the canonical map is injective.
-/
theorem affine_lifting_injective
    (q : Q →+ L)
    (DSKernelNonzero : Prop)
    (hexact : ¬ DSKernelNonzero)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    Function.Injective q := by
  have hker :
      ∀ x : Q, q x = 0 → x = 0 :=
    kernel_trivial_of_exactness_detection
      q DSKernelNonzero hexact hdetect
  intro x y hxy
  have hsub : q (x - y) = 0 := by
    calc
      q (x - y) = q x - q y := by
        simpa using map_sub q x y
      _ = 0 := sub_eq_zero.mpr hxy
  have hzero : x - y = 0 := hker (x - y) hsub
  exact sub_eq_zero.mp hzero

/--
The canonical affine quotient map in the paper is already surjective.
Combining this with `affine_lifting_injective` gives bijectivity.
-/
theorem affine_lifting_bijective
    (q : Q →+ L)
    (DSKernelNonzero : Prop)
    (hexact : ¬ DSKernelNonzero)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → DSKernelNonzero)
    (hsurj : Function.Surjective q) :
    Function.Bijective q := by
  constructor
  · exact affine_lifting_injective
      q DSKernelNonzero hexact hdetect
  · exact hsurj

end KernelDetection

section QuotientIdealEquality

variable {V Q L : Type*}
variable [AddGroup Q] [AddGroup L]

/--
Pure quotient-kernel principle.

`N` is the candidate ideal and `Rad` is the full radical/maximal ideal.
`classN v = 0` means that `v` lies in the candidate ideal.
`q (classN v) = 0` means that `v` lies in the full radical.

If the induced map `Q → L` is injective, these two zero conditions are
equivalent, hence `N = Rad`.
-/
theorem candidate_eq_radical_of_injective_quotient_map
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (hinj : Function.Injective q) :
    N = Rad := by
  funext v
  apply propext
  constructor
  · intro hv
    exact hNR v hv
  · intro hv
    have hqzero : q (classN v) = 0 :=
      (hRadzero v).2 hv
    have hclasszero : classN v = 0 := by
      apply hinj
      simpa using hqzero
    exact (hNzero v).1 hclasszero

end QuotientIdealEquality

section MinimalReductionMaximality

variable {V Q L : Type*}
variable [AddGroup Q] [AddGroup L]

/--
Logical core of the minimal-reduction maximality principle
(Theorem 2.11).

The representation-theoretic content of the paper enters through:
* `hexact`: exact reduction plus the reduced isomorphism kills the
  reduced kernel;
* `hdetect`: every nonzero kernel in the relevant graded category is
  detected by minimal reduction.

Everything after those inputs is a kernel computation checked here.
-/
theorem minimal_reduction_maximality_core
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (DSKernelNonzero : Prop)
    (hexact : ¬ DSKernelNonzero)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    N = Rad := by
  have hinj : Function.Injective q :=
    affine_lifting_injective
      q DSKernelNonzero hexact hdetect
  exact candidate_eq_radical_of_injective_quotient_map
    N Rad hNR classN hNzero q hRadzero hinj

end MinimalReductionMaximality

section ReducedSimpleSource

/-
An intentionally abstract interface for the one piece of Theorem 2.11
that is not merely kernel logic:

a nonzero quotient of a simple reduced object is again identified with
that object, so the induced reduced map is injective.

Later, the actual minimal W-algebra statement will instantiate this
interface using the paper's simplicity/nonvanishing hypotheses.
-/
universe u

def SimpleSourceMapProperty
    (W : Type u) [AddGroup W] : Prop :=
  ∀ {T : Type u} [AddGroup T] (f : W →+ T),
    Function.Surjective f →
    (∃ w : W, f w ≠ 0) →
    Function.Injective f

theorem reduced_map_injective_of_simple_source
    {W T : Type u} [AddGroup W] [AddGroup T]
    (hsimple : SimpleSourceMapProperty W)
    (f : W →+ T)
    (hsurj : Function.Surjective f)
    (hnonzero : ∃ w : W, f w ≠ 0) :
    Function.Injective f := by
  exact hsimple f hsurj hnonzero

end ReducedSimpleSource

end ArakawaMoreau


/-==========================================================================-/
/- Merged module 2/28: ArakawaMoreau.Framework.CasimirGap -/
/-==========================================================================-/

/-!
# Arakawa--Moreau: Casimir-gap core

This file formalizes the order-theoretic core of the Casimir-gap argument
used in Proposition 2.7 of the paper.

Scope of this file:
* weighted averages of constituent Casimir eigenvalues;
* the bound "all constituents <= Cmax implies average <= Cmax";
* the contradiction with the Ramond trace value at positive energy;
* the final abstract vacuum contradiction.

It deliberately does NOT formalize vertex algebras, BRST reduction,
Ramond Zhu algebras, or Li spectral flow.  Those enter through later
interfaces / literature inputs.
-/

namespace ArakawaMoreau

open scoped BigOperators

section WeightedCasimir

variable {ι : Type*} [Fintype ι]

/--
If every constituent Casimir value is at most `Cmax`, and the
nonnegative multiplicity/dimension weights sum to `1`, then the
weighted average is at most `Cmax`.
-/
theorem weighted_average_le_max
    (w c : ι → ℚ)
    (Cmax : ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (hc : ∀ i, c i ≤ Cmax) :
    ∑ i, w i * c i ≤ Cmax := by
  calc
    ∑ i, w i * c i ≤ ∑ i, w i * Cmax := by
      apply Finset.sum_le_sum
      intro i hi
      exact mul_le_mul_of_nonneg_left (hc i) (hw i)
    _ = (∑ i, w i) * Cmax := by
      rw [Finset.sum_mul]
    _ = Cmax := by
      rw [hsum, one_mul]

/--
Abstract Casimir-gap step.

`m` is the shift of the lowest Ramond energy above the ground energy.
`A m` is the Casimir average forced by the Ramond trace relation.

If every allowed constituent has Casimir at most `Cmax`, but every
positive energy shift forces average strictly larger than `Cmax`,
then `m = 0`.
-/
theorem casimir_gap_forces_ground_energy
    (m : ℕ)
    (A : ℕ → ℚ)
    (w c : ι → ℚ)
    (Cmax : ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (hc : ∀ i, c i ≤ Cmax)
    (htrace : ∑ i, w i * c i = A m)
    (hgap : ∀ r : ℕ, 1 ≤ r → Cmax < A r) :
    m = 0 := by
  have havg : ∑ i, w i * c i ≤ Cmax :=
    weighted_average_le_max w c Cmax hw hsum hc
  by_contra hm
  have hmpos : 1 ≤ m := Nat.one_le_iff_ne_zero.mpr hm
  have hstrict : Cmax < ∑ i, w i * c i := by
    calc
      Cmax < A m := hgap m hmpos
      _ = ∑ i, w i * c i := htrace.symm
  exact (not_lt_of_ge havg) hstrict

end WeightedCasimir

section VacuumContradiction

variable {β : Type*}

/--
The final purely logical step of the simplicity argument.

Once the Casimir gap forces the lowest ideal energy to be the ground
energy (`m = 0`), a separate ground-space argument forces the vacuum
into the ideal.  This contradicts properness.
-/
theorem ground_energy_vacuum_contradiction
    (I : β → Prop)
    (vacuum : β)
    (m : ℕ)
    (hm0 : m = 0)
    (hground : m = 0 → I vacuum)
    (hproper : ¬ I vacuum) :
    False := by
  exact hproper (hground hm0)

/--
A packaged abstract version of the Casimir-gap simplicity mechanism.

This is intentionally algebra-agnostic: later files will supply
Ramond-Zhu modules, constituent weights, the trace identity, and the
ground-space/vacuum statement.
-/
theorem casimir_gap_simplicity_core
    {ι : Type*} [Fintype ι]
    (I : β → Prop)
    (vacuum : β)
    (m : ℕ)
    (A : ℕ → ℚ)
    (w c : ι → ℚ)
    (Cmax : ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (hc : ∀ i, c i ≤ Cmax)
    (htrace : ∑ i, w i * c i = A m)
    (hgap : ∀ r : ℕ, 1 ≤ r → Cmax < A r)
    (hground : m = 0 → I vacuum)
    (hproper : ¬ I vacuum) :
    False := by
  have hm0 : m = 0 :=
    casimir_gap_forces_ground_energy
      m A w c Cmax hw hsum hc htrace hgap
  exact ground_energy_vacuum_contradiction I vacuum m hm0 hground hproper

end VacuumContradiction

section ArithmeticSanityChecks

/--
A small arithmetic sanity check modeled on the E8 gap expression
appearing in the paper:
  ((24 - n) * (n + 14)) / 10 > 0
for `1 <= n <= 5`.

We use rational arithmetic to avoid truncating division.
-/
theorem e8_gap_positive
    (n : ℕ)
    (hn1 : 1 ≤ n)
    (hn5 : n ≤ 5) :
    (0 : ℚ) < ((24 - (n : ℚ)) * ((n : ℚ) + 14)) / 10 := by
  have h24 : (n : ℚ) < 24 := by
    norm_num
    exact_mod_cast (lt_of_le_of_lt hn5 (by norm_num : 5 < 24))
  have h14 : (0 : ℚ) < (n : ℚ) + 14 := by
    positivity
  have hnum : (0 : ℚ) < (24 - (n : ℚ)) * ((n : ℚ) + 14) := by
    have hleft : (0 : ℚ) < 24 - (n : ℚ) := sub_pos.mpr h24
    exact mul_pos hleft h14
  positivity

end ArithmeticSanityChecks

end ArakawaMoreau


/-==========================================================================-/
/- Merged module 3/28: ArakawaMoreau.Framework.LowestRamondModule -/
/-==========================================================================-/

/-!
# Lowest-energy cyclic Ramond--Zhu modules

This file formalizes the elementary algebraic core of Lemma 2.6.

Suppose:
* `B` is a finite-dimensional unital algebra;
* `X` is a `B`-module;
* a nonzero twisted ideal has states only at energies indexed by
  `m : Nat`;
* every energy space is stable under the Ramond Zhu action.

Because `Nat` is well ordered, the nonempty ideal spectrum has a least
shift `m`.  Choose `0 != v` in that energy space.  Then

  B v = { b • v | b in B }

is:
* nonzero;
* cyclic;
* contained in the same lowest energy space;
* finite-dimensional over the ground field, because it is the image of
  the finite-dimensional vector space `B`.

The VOA/Zhu input that a lowest Ramond eigenspace is stable under the
Ramond Zhu algebra remains explicit.
-/

namespace ArakawaMoreau

section CyclicImage

variable {B X : Type*}
variable [Ring B] [Algebra ℚ B]
variable [AddCommGroup X] [Module ℚ X]
variable [Module B X] [IsScalarTower ℚ B X]

/--
The orbit map `b |-> b • v`, viewed as a rational-linear map.
Its range is exactly the cyclic vector space `Bv`.
-/
def orbitLinearMap (v : X) : B →ₗ[ℚ] X where
  toFun := fun b => b • v
  map_add' := by
    intro a b
    exact add_smul a b v
  map_smul' := by
    intro c b
    simp [smul_assoc]

/-- The rational vector subspace underlying the cyclic module `Bv`. -/
def cyclicSpace (v : X) : Submodule ℚ X :=
  (orbitLinearMap (B := B) v).range

/-- The cyclic generator itself belongs to `Bv`, using the unit of B. -/
theorem generator_mem_cyclicSpace
    (v : X) :
    v ∈ cyclicSpace (B := B) v := by
  refine ⟨1, ?_⟩
  simp [orbitLinearMap]

/-- A cyclic space generated by a nonzero vector is nonzero. -/
theorem cyclicSpace_ne_bot
    (v : X) (hv : v ≠ 0) :
    cyclicSpace (B := B) v ≠ ⊥ := by
  intro hbot
  have hvMem :
      v ∈ cyclicSpace (B := B) v :=
    generator_mem_cyclicSpace (B := B) v
  rw [hbot] at hvMem
  exact hv (by simpa using hvMem)

/--
The cyclic space is stable under the B-action.
Thus although it was packaged as a rational submodule for the
finite-dimensional argument, it is the underlying vector space of the
usual cyclic B-submodule.
-/
theorem cyclicSpace_stable
    (v : X)
    (a : B)
    (x : X)
    (hx : x ∈ cyclicSpace (B := B) v) :
    a • x ∈ cyclicSpace (B := B) v := by
  rcases hx with ⟨b, rfl⟩
  refine ⟨a * b, ?_⟩
  simp [orbitLinearMap, mul_smul]

/--
`Bv` is finite-dimensional over Q whenever B is.
This is the finite-dimensional step in Lemma 2.6.
-/
theorem cyclicSpace_finite
    [FiniteDimensional ℚ B]
    (v : X) :
    FiniteDimensional ℚ
      (cyclicSpace (B := B) v) := by
  let f :
      B →ₗ[ℚ] cyclicSpace (B := B) v :=
    (orbitLinearMap (B := B) v).rangeRestrict
  have hsurj : Function.Surjective f := by
    intro y
    rcases y.property with ⟨b, hb⟩
    refine ⟨b, ?_⟩
    apply Subtype.ext
    exact hb
  exact FiniteDimensional.of_surjective f hsurj

/--
The finite cyclic space has positive finrank if the generator is
nonzero.
-/
theorem cyclicSpace_finrank_pos
    [FiniteDimensional ℚ B]
    (v : X) (hv : v ≠ 0) :
    0 < Module.finrank ℚ
      (cyclicSpace (B := B) v) := by
  letI : FiniteDimensional ℚ
      (cyclicSpace (B := B) v) :=
    cyclicSpace_finite (B := B) v
  apply (Module.finrank_pos_iff_exists_ne_zero).2
  refine ⟨⟨v, generator_mem_cyclicSpace (B := B) v⟩, ?_⟩
  intro hz
  apply hv
  exact congrArg Subtype.val hz

end CyclicImage

section LowestNaturalShift

/--
If the set of occurring nonnegative energy shifts is nonempty, it has a
least element.
-/
noncomputable def lowestShift
    (Occurs : ℕ → Prop)
    (hne : ∃ m, Occurs m) : ℕ := by
  classical
  exact Nat.find hne

theorem lowestShift_occurs
    (Occurs : ℕ → Prop)
    (hne : ∃ m, Occurs m) :
    Occurs (lowestShift Occurs hne) := by
  classical
  simpa [lowestShift] using (Nat.find_spec hne)

theorem lowestShift_minimal
    (Occurs : ℕ → Prop)
    (hne : ∃ m, Occurs m)
    (n : ℕ)
    (hn : Occurs n) :
    lowestShift Occurs hne ≤ n := by
  classical
  simpa [lowestShift] using (Nat.find_min' hne hn)

end LowestNaturalShift

section Lemma26Core

variable {B X : Type*}
variable [Ring B] [Algebra ℚ B]
variable [AddCommGroup X] [Module ℚ X]
variable [Module B X] [IsScalarTower ℚ B X]
variable [FiniteDimensional ℚ B]

/--
The nonzero part of the ideal at shift `m`.
-/
def OccursNonzero
    (AtEnergy : ℕ → X → Prop)
    (m : ℕ) : Prop :=
  ∃ v : X, v ≠ 0 ∧ AtEnergy m v

/--
Lean core of Lemma 2.6.

`AtEnergy m v` means that `v` belongs to the twisted ideal at Ramond
energy `h0 + m`.  The hypothesis `hStable` is precisely the Zhu-module
property of each eigenspace.

From any nonzero ideal spectrum, Lean chooses its least shift and a
nonzero vector there, and constructs a nonzero finite-dimensional
cyclic B-space contained in that lowest eigenspace.
-/
theorem lowest_energy_cyclic_module
    (AtEnergy : ℕ → X → Prop)
    (hne :
      ∃ m : ℕ, OccursNonzero AtEnergy m)
    (hStable :
      ∀ m : ℕ, ∀ b : B, ∀ x : X,
        AtEnergy m x →
        AtEnergy m (b • x)) :
    ∃ m : ℕ, ∃ v : X,
      v ≠ 0 ∧
      AtEnergy m v ∧
      (∀ x : X,
        x ∈ cyclicSpace (B := B) v →
        AtEnergy m x) ∧
      FiniteDimensional ℚ
        (cyclicSpace (B := B) v) ∧
      0 < Module.finrank ℚ
        (cyclicSpace (B := B) v) ∧
      (∀ n : ℕ,
        OccursNonzero AtEnergy n →
        m ≤ n) := by

  let Occurs : ℕ → Prop :=
    OccursNonzero AtEnergy

  let m : ℕ := lowestShift Occurs hne

  have hmOccurs : Occurs m :=
    lowestShift_occurs Occurs hne

  rcases hmOccurs with ⟨v, hv, hvEnergy⟩

  have hContained :
      ∀ x : X,
        x ∈ cyclicSpace (B := B) v →
        AtEnergy m x := by
    intro x hx
    rcases hx with ⟨b, rfl⟩
    exact hStable m b v hvEnergy

  have hfinite :
      FiniteDimensional ℚ
        (cyclicSpace (B := B) v) :=
    cyclicSpace_finite (B := B) v

  have hpos :
      0 < Module.finrank ℚ
        (cyclicSpace (B := B) v) :=
    cyclicSpace_finrank_pos (B := B) v hv

  refine ⟨m, v, hv, hvEnergy, hContained,
    hfinite, hpos, ?_⟩

  intro n hn
  exact lowestShift_minimal Occurs hne n hn

end Lemma26Core

end ArakawaMoreau


/-==========================================================================-/
/- Merged module 4/28: ArakawaMoreau.Framework.RamondZhuFinite -/
/-==========================================================================-/

/-!
# Lisse vertex algebras and finite-dimensional Ramond Zhu algebras

This file isolates the linear-algebra layer behind equation (5) of the
paper:

  V lisse  ==>  dim A_R(V) < infinity.

The paper's reason is the standard Zhu filtration and the surjection

  V / C2(V)  --->  gr A_R(V).

We do not formalize vertex algebras or the Zhu filtration from first
principles here.  Instead we separate the argument into:

1. a genuine Lean theorem:
   a surjective linear image of a finite-dimensional C2 quotient is
   finite dimensional;

2. an explicit filtration interface:
   finite-dimensional associated graded implies finite-dimensional
   Ramond Zhu algebra.

Thus the precise remaining literature input is visible.
-/

namespace ArakawaMoreau

section SurjectiveGradedImage

variable {C2Quot GrAR : Type*}
variable [AddCommGroup C2Quot] [Module ℚ C2Quot]
variable [AddCommGroup GrAR] [Module ℚ GrAR]

/--
The linear-algebra part of the standard Zhu-filtration argument:
a surjective image of a finite-dimensional C2 quotient is finite
dimensional.
-/
theorem associatedGraded_finite_of_C2_surjective
    [FiniteDimensional ℚ C2Quot]
    (symbolMap : C2Quot →ₗ[ℚ] GrAR)
    (hsurj : Function.Surjective symbolMap) :
    FiniteDimensional ℚ GrAR := by
  exact FiniteDimensional.of_surjective symbolMap hsurj

end SurjectiveGradedImage

section FiltrationInterface

variable {GrAR AR : Type*}
variable [AddCommGroup GrAR] [Module ℚ GrAR]
variable [AddCommGroup AR] [Module ℚ AR]

/--
Explicit interface for the standard finite-order twisted Zhu
filtration theorem.

It records only the implication needed in this project:
finite-dimensional associated graded => finite-dimensional filtered
Ramond Zhu algebra.
-/
def ZhuFiltrationFiniteLift : Prop :=
  FiniteDimensional ℚ GrAR →
    FiniteDimensional ℚ AR

/--
Combine the genuine surjective-image theorem with the filtration
interface.
-/
theorem ramondZhu_finite_of_C2_and_filtration
    {C2Quot : Type*}
    [AddCommGroup C2Quot] [Module ℚ C2Quot]
    [FiniteDimensional ℚ C2Quot]
    (symbolMap : C2Quot →ₗ[ℚ] GrAR)
    (hsurj : Function.Surjective symbolMap)
    (hLift : ZhuFiltrationFiniteLift (GrAR := GrAR) (AR := AR)) :
    FiniteDimensional ℚ AR := by
  have hgr : FiniteDimensional ℚ GrAR :=
    associatedGraded_finite_of_C2_surjective
      symbolMap hsurj
  exact hLift hgr

end FiltrationInterface

section LisseInterface

variable {C2Quot GrAR AR : Type*}
variable [AddCommGroup C2Quot] [Module ℚ C2Quot]
variable [AddCommGroup GrAR] [Module ℚ GrAR]
variable [AddCommGroup AR] [Module ℚ AR]

/--
Minimal abstract package for the implication "lisse => finite Ramond
Zhu algebra".

`Lisse` is intentionally an abstract proposition here.  The field
`c2Finite` is the mathematical content of C2-cofiniteness/lisse-ness
needed by the linear-algebra argument.
-/
structure LisseRamondZhuData where
  Lisse : Prop
  c2Finite :
    Lisse → FiniteDimensional ℚ C2Quot
  symbolMap : C2Quot →ₗ[ℚ] GrAR
  symbolSurjective : Function.Surjective symbolMap
  filtrationLift :
    ZhuFiltrationFiniteLift (GrAR := GrAR) (AR := AR)

/--
Equation (5), in an auditable abstract form.
-/
theorem ramondZhu_finite_of_lisse
    (D : LisseRamondZhuData
      (C2Quot := C2Quot) (GrAR := GrAR) (AR := AR))
    (hLisse : D.Lisse) :
    FiniteDimensional ℚ AR := by
  letI : FiniteDimensional ℚ C2Quot :=
    D.c2Finite hLisse
  exact ramondZhu_finite_of_C2_and_filtration
    D.symbolMap D.symbolSurjective D.filtrationLift

end LisseInterface

section PositiveFinrank

variable {AR : Type*}
variable [AddCommGroup AR] [Module ℚ AR]

/--
A finite-dimensional Ramond Zhu space containing a nonzero vector has
strictly positive finrank.
-/
theorem ramondZhu_finrank_pos
    [FiniteDimensional ℚ AR]
    (hnonzero : ∃ a : AR, a ≠ 0) :
    0 < Module.finrank ℚ AR := by
  exact
    (Module.finrank_pos_iff_exists_ne_zero).2 hnonzero

/--
Package the two conclusions written in the paper as
`0 < dim B < infinity`.
-/
theorem ramondZhu_finite_and_positive
    (hfinite : FiniteDimensional ℚ AR)
    (hnonzero : ∃ a : AR, a ≠ 0) :
    FiniteDimensional ℚ AR ∧
      0 < Module.finrank ℚ AR := by
  refine ⟨hfinite, ?_⟩
  letI : FiniteDimensional ℚ AR := hfinite
  exact ramondZhu_finrank_pos hnonzero

end PositiveFinrank

end ArakawaMoreau


/-==========================================================================-/
/- Merged module 5/28: ArakawaMoreau.Framework.SimpleQuotient -/
/-==========================================================================-/

/-!
# Simple quotients of nonzero cyclic modules

This file formalizes the next step in Lemma 2.6 / Proposition 2.7.

For a unital ring `B` acting on `X` and a nonzero vector `v`, the
cyclic B-submodule

  Bv = B ∙ v

is finitely generated over B (indeed generated by one element).
Mathlib therefore gives an `IsCoatomic` structure on its submodule
lattice.  Hence there is a coatom `K`, i.e. a maximal proper
B-submodule.  The standard theorem

  IsSimpleModule B (Bv / K) <-> IsCoatom K

then gives a simple quotient.

If B is finite-dimensional over Q, then Bv and its quotient are also
finite-dimensional over Q.

No existence of a simple quotient is assumed in this file.
-/

namespace ArakawaMoreau

section CyclicBSubmodule

variable {B X : Type*}
variable [Ring B] [AddCommGroup X] [Module B X]

/-- The actual cyclic B-submodule generated by `v`. -/
def cyclicBSubmodule (v : X) : Submodule B X :=
  Submodule.span B ({v} : Set X)

/-- The generator belongs to the cyclic B-submodule. -/
theorem generator_mem_cyclicBSubmodule
    (v : X) :
    v ∈ cyclicBSubmodule (B := B) v := by
  exact Submodule.subset_span (by simp)

/--
Membership in a cyclic submodule is membership in a singleton span,
hence every vector is a single B-multiple of the generator.
-/
theorem mem_cyclicBSubmodule_iff
    (v x : X) :
    x ∈ cyclicBSubmodule (B := B) v ↔
      ∃ b : B, x = b • v := by
  rw [cyclicBSubmodule, Submodule.mem_span_singleton]
  constructor
  · rintro ⟨b, rfl⟩
    exact ⟨b, rfl⟩
  · rintro ⟨b, rfl⟩
    exact ⟨b, rfl⟩

/-- A nonzero generator makes the cyclic B-submodule nontrivial. -/
theorem cyclicBSubmodule_nontrivial
    (v : X) (hv : v ≠ 0) :
    Nontrivial (cyclicBSubmodule (B := B) v) := by
  let gv : cyclicBSubmodule (B := B) v :=
    ⟨v, generator_mem_cyclicBSubmodule (B := B) v⟩
  have hgv : gv ≠ 0 := by
    intro h
    apply hv
    exact congrArg Subtype.val h
  exact ⟨⟨gv, 0, hgv⟩⟩

end CyclicBSubmodule

section MaximalSubmodule

variable {B X : Type*}
variable [Ring B] [AddCommGroup X] [Module B X]

/--
A nonzero cyclic B-module has a maximal proper submodule.

The key library input is not a special theorem about cyclic modules:
`B ∙ v` is finitely generated, and Mathlib makes the submodule lattice
of every finite module coatomic.
-/
theorem exists_coatom_cyclicBSubmodule
    (v : X) (hv : v ≠ 0) :
    ∃ K : Submodule B (cyclicBSubmodule (B := B) v),
      IsCoatom K := by
  letI : Nontrivial (cyclicBSubmodule (B := B) v) :=
    cyclicBSubmodule_nontrivial (B := B) v hv

  letI :
      Module.Finite B
        (cyclicBSubmodule (B := B) v) :=
    Module.Finite.span_singleton B v

  have hbot :
      (⊥ :
        Submodule B (cyclicBSubmodule (B := B) v))
        ≠ ⊤ :=
    bot_ne_top

  rcases
      IsCoatomic.eq_top_or_exists_le_coatom
        (⊥ :
          Submodule B (cyclicBSubmodule (B := B) v))
    with htop | ⟨K, hK, _hle⟩
  · exact False.elim (hbot htop)
  · exact ⟨K, hK⟩

/--
Therefore every nonzero cyclic B-module has a simple quotient.
-/
theorem exists_simple_quotient_of_cyclic
    (v : X) (hv : v ≠ 0) :
    ∃ K : Submodule B (cyclicBSubmodule (B := B) v),
      IsCoatom K ∧
      IsSimpleModule B
        ((cyclicBSubmodule (B := B) v) ⧸ K) := by
  obtain ⟨K, hK⟩ :=
    exists_coatom_cyclicBSubmodule
      (B := B) v hv
  refine ⟨K, hK, ?_⟩
  exact (isSimpleModule_iff_isCoatom).2 hK

end MaximalSubmodule

section FiniteSimpleQuotient

variable {B X : Type*}
variable [Ring B] [Algebra ℚ B]
variable [AddCommGroup X] [Module ℚ X]
variable [Module B X] [IsScalarTower ℚ B X]
variable [FiniteDimensional ℚ B]

/--
The cyclic B-submodule is finite-dimensional over Q when B is.
-/
theorem cyclicBSubmodule_finite_over_Q
    (v : X) :
    Module.Finite ℚ
      (cyclicBSubmodule (B := B) v) := by
  letI :
      Module.Finite B
        (cyclicBSubmodule (B := B) v) :=
    Module.Finite.span_singleton B v
  exact Module.Finite.trans
    B (cyclicBSubmodule (B := B) v)

/--
A simple quotient constructed from a nonzero cyclic module is still
finite-dimensional over Q.
-/
theorem exists_finite_simple_quotient_of_cyclic
    (v : X) (hv : v ≠ 0) :
    ∃ K : Submodule B (cyclicBSubmodule (B := B) v),
      IsCoatom K ∧
      IsSimpleModule B
        ((cyclicBSubmodule (B := B) v) ⧸ K) ∧
      Module.Finite ℚ
        ((cyclicBSubmodule (B := B) v) ⧸ K) := by

  obtain ⟨K, hK, hSimple⟩ :=
    exists_simple_quotient_of_cyclic
      (B := B) v hv

  have hCyclicFinite :
      Module.Finite ℚ
        (cyclicBSubmodule (B := B) v) :=
    cyclicBSubmodule_finite_over_Q
      (B := B) v

  letI :
      Module.Finite ℚ
        (cyclicBSubmodule (B := B) v) :=
    hCyclicFinite

  have hQuotFinite :
      Module.Finite ℚ
        ((cyclicBSubmodule (B := B) v) ⧸ K) :=
    Module.Finite.quotient ℚ K

  exact ⟨K, hK, hSimple, hQuotFinite⟩

/--
The simple quotient is nontrivial because simple modules are
nontrivial.
-/
theorem simple_quotient_nontrivial
    (v : X) (hv : v ≠ 0) :
    ∃ K : Submodule B (cyclicBSubmodule (B := B) v),
      IsCoatom K ∧
      IsSimpleModule B
        ((cyclicBSubmodule (B := B) v) ⧸ K) ∧
      Nontrivial
        ((cyclicBSubmodule (B := B) v) ⧸ K) := by
  obtain ⟨K, hK, hSimple⟩ :=
    exists_simple_quotient_of_cyclic
      (B := B) v hv
  letI :
      IsSimpleModule B
        ((cyclicBSubmodule (B := B) v) ⧸ K) :=
    hSimple
  have hNontrivial :
      Nontrivial
        ((cyclicBSubmodule (B := B) v) ⧸ K) :=
    IsSimpleModule.nontrivial B
      ((cyclicBSubmodule (B := B) v) ⧸ K)
  exact ⟨K, hK, hSimple, hNontrivial⟩

end FiniteSimpleQuotient

section EnergyContainment

variable {B X : Type*}
variable [Ring B] [AddCommGroup X] [Module B X]

/--
If an energy space is stable under B and contains the cyclic generator,
then the entire cyclic B-submodule lies in that energy space.

This is the exact property needed to pass the scalar L-eigenvalue from
the lowest vector to its simple quotient.
-/
theorem cyclicBSubmodule_contained_in_energy
    (AtEnergy : X → Prop)
    (v : X)
    (hvEnergy : AtEnergy v)
    (hStable :
      ∀ b : B, ∀ x : X,
        AtEnergy x →
        AtEnergy (b • x)) :
    ∀ x : X,
      x ∈ cyclicBSubmodule (B := B) v →
      AtEnergy x := by
  intro x hx
  obtain ⟨b, rfl⟩ :=
    (mem_cyclicBSubmodule_iff
      (B := B) v x).mp hx
  exact hStable b v hvEnergy

end EnergyContainment

end ArakawaMoreau


/-==========================================================================-/
/- Merged module 6/28: ArakawaMoreau.Framework.Maximality -/
/-==========================================================================-/

/-!
# Arakawa--Moreau: DS--Ramond--Casimir maximality core

This file connects the two previously formalized pieces:

* the Casimir-gap argument, which rules out a nonzero proper ideal
  in the reduced quotient;
* the affine-lifting argument, which turns vanishing of the reduced
  affine kernel into equality between the candidate ideal and the
  maximal graded ideal.

It is an abstract logical formalization of the proof architecture of
Theorem 2.13 in the paper.

Important scope statement:
this file does NOT formalize from first principles the construction of
minimal DS reduction, the Ramond Zhu algebra, Li spectral flow, or the
representation theory of minimal W-algebras.  Those representation-
theoretic facts will be supplied later through explicit interfaces.
-/

namespace ArakawaMoreau

open scoped BigOperators

section ReducedKernel

variable {ι β : Type*} [Fintype ι]

/--
Casimir-gap elimination of a hypothetical nonzero reduced kernel.

The proposition `ReducedKernelNonzero` records the hypothesis that the
kernel/ideal under consideration is nonzero.

Under that hypothesis, the later case files will provide:
* the trace identity `htrace`;
* the positive-energy Casimir gap `hgap`;
* the ground-space statement `hground`;
* properness, meaning the vacuum does not lie in the kernel.

The previously formalized `casimir_gap_simplicity_core` then gives a
contradiction.
-/
theorem reduced_kernel_vanishes_of_casimir_gap
    (ReducedKernelNonzero : Prop)
    (I : β → Prop)
    (vacuum : β)
    (m : ℕ)
    (A : ℕ → ℚ)
    (w c : ι → ℚ)
    (Cmax : ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (hc : ∀ i, c i ≤ Cmax)
    (htrace :
      ReducedKernelNonzero →
        ∑ i, w i * c i = A m)
    (hgap :
      ReducedKernelNonzero →
        ∀ r : ℕ, 1 ≤ r → Cmax < A r)
    (hground :
      ReducedKernelNonzero →
        m = 0 → I vacuum)
    (hproper :
      ReducedKernelNonzero →
        ¬ I vacuum) :
    ¬ ReducedKernelNonzero := by
  intro hK
  exact casimir_gap_simplicity_core
    I vacuum m A w c Cmax
    hw hsum hc
    (htrace hK)
    (hgap hK)
    (hground hK)
    (hproper hK)

end ReducedKernel

section DSBridge

/--
A tiny but useful bridge:

if nonvanishing of the reduced affine kernel would produce a nonzero
proper ideal in the reduced candidate quotient, and the latter has been
ruled out, then the reduced affine kernel vanishes.
-/
theorem ds_kernel_vanishes_of_reduced_simplicity
    (DSKernelNonzero ReducedKernelNonzero : Prop)
    (hbridge : DSKernelNonzero → ReducedKernelNonzero)
    (hreduced : ¬ ReducedKernelNonzero) :
    ¬ DSKernelNonzero := by
  intro hDS
  exact hreduced (hbridge hDS)

end DSBridge

section Maximality

variable {ι β V Q L : Type*}
variable [Fintype ι]
variable [AddGroup Q] [AddGroup L]

/--
Abstract DS--Ramond--Casimir maximality theorem.

This mirrors the logical flow of Theorem 2.13:

1. the Ramond/Casimir data rule out a nonzero proper reduced kernel;
2. the bridge from DS exactness identifies any nonzero reduced affine
   kernel with such a reduced kernel;
3. the affine detection principle says a nonzero affine kernel has
   nonzero minimal reduction;
4. therefore the affine kernel is zero;
5. consequently the candidate ideal `N` equals the full radical `Rad`.

The Lie-theoretic and VOA-specific inputs are parameters here.  In the
case files they will be instantiated with the concrete D/E data.
-/
theorem ds_ramond_casimir_maximality_core
    -- Candidate ideal and full radical in the universal affine object.
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)

    -- Quotient-by-N interface.
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)

    -- Canonical map Q -> simple affine quotient.
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)

    -- Two propositions recording possible nonzero kernels.
    (DSKernelNonzero ReducedKernelNonzero : Prop)
    (hDSbridge : DSKernelNonzero → ReducedKernelNonzero)

    -- Detection of a nonzero affine kernel by minimal DS reduction.
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → DSKernelNonzero)

    -- Ramond/Casimir data for a hypothetical reduced kernel.
    (I : β → Prop)
    (vacuum : β)
    (m : ℕ)
    (A : ℕ → ℚ)
    (w c : ι → ℚ)
    (Cmax : ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (hc : ∀ i, c i ≤ Cmax)
    (htrace :
      ReducedKernelNonzero →
        ∑ i, w i * c i = A m)
    (hgap :
      ReducedKernelNonzero →
        ∀ r : ℕ, 1 ≤ r → Cmax < A r)
    (hground :
      ReducedKernelNonzero →
        m = 0 → I vacuum)
    (hproper :
      ReducedKernelNonzero →
        ¬ I vacuum) :
    N = Rad := by

  -- Step 1: Casimir gap rules out a nonzero reduced kernel.
  have hreduced : ¬ ReducedKernelNonzero :=
    reduced_kernel_vanishes_of_casimir_gap
      ReducedKernelNonzero I vacuum m A w c Cmax
      hw hsum hc htrace hgap hground hproper

  -- Step 2: therefore the minimal reduction of the affine kernel vanishes.
  have hDSzero : ¬ DSKernelNonzero :=
    ds_kernel_vanishes_of_reduced_simplicity
      DSKernelNonzero ReducedKernelNonzero
      hDSbridge hreduced

  -- Step 3: affine lifting/detection identifies the candidate ideal
  -- with the full radical.
  exact minimal_reduction_maximality_core
    N Rad hNR classN hNzero q hRadzero
    DSKernelNonzero hDSzero hdetect

end Maximality

section CompactCorollary

variable {V Q L : Type*}
variable [AddGroup Q] [AddGroup L]

/--
Compact maximality wrapper for case files after reduced simplicity has
already been established separately.

This will be convenient for the final D_l, D4, E6, E7 and E8 files.
-/
theorem maximality_of_reduced_kernel_vanishing
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (DSKernelNonzero : Prop)
    (hDSzero : ¬ DSKernelNonzero)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    N = Rad := by
  exact minimal_reduction_maximality_core
    N Rad hNR classN hNzero q hRadzero
    DSKernelNonzero hDSzero hdetect

end CompactCorollary

end ArakawaMoreau


/-==========================================================================-/
/- Merged module 7/28: ArakawaMoreau.Cases.D4 -/
/-==========================================================================-/

/-!
# Type D4 at level -1: finite data audit

This file begins the concrete formal verification of Section 4 of the
paper.

The paper's D4 simplicity argument uses the following numerical facts:

* the three triality current factors are A1 factors at level one;
* the square-zero relations force each highest-weight coefficient
  `m₁, m₃, m₄` to lie in `{0,1}`;
* each fundamental A1 constituent has Casimir `3/2`;
* hence the total Casimir is at most `9/2`;
* the Ramond trace identity is
      A(h) = 5 h + 1/4;
* the Ramond vacuum energy is `h₀ = 1/4`;
* therefore
      A(h₀ + 1) = 13/2 > 9/2,
  and more generally every positive integral energy shift lies above
  the global Casimir bound.

The deeper VOA inputs (existence of the Ramond Zhu module, spectral
flow, exact DS reduction, and the ground-space identification) are not
asserted as proved from first principles in this file.
-/

namespace ArakawaMoreau
namespace D4

/-- The three outer nodes involved in triality. -/
inductive OuterNode
  | one
  | three
  | four
  deriving DecidableEq, Repr

/-- The unique new parameter value in the D4 family is `n = 1`. -/
def newN : ℕ := 1

/--
For D4 the Arakawa--Moreau exceptional-series level is `k_n = n - 2`
because `h∨(D4) = 6`.
-/
def level (n : ℕ) : ℤ := (n : ℤ) - 2

/-- At `n = 1`, the relevant affine level is `-1`. -/
theorem new_level : level newN = -1 := by
  norm_num [level, newN]

/-- The singular-vector exponent in the new D4 case is `n + 1 = 2`. -/
theorem new_generator_exponent : newN + 1 = 2 := by
  norm_num [newN]

/--
The affine-wall evaluation used for nonvanishing of each triality
singular vector is `-1 - 4 = -5 < 0`.
-/
theorem affine_wall_value_negative : (-1 : ℤ) - 4 = -5 ∧ (-5 : ℤ) < 0 := by
  constructor <;> norm_num

/-- A highest-weight coefficient allowed by the square-zero relation. -/
structure AllowedTriple where
  m1 : ℕ
  m3 : ℕ
  m4 : ℕ
  hm1 : m1 ≤ 1
  hm3 : m3 ≤ 1
  hm4 : m4 ≤ 1

/--
A1 Casimir normalization from equation (82):
`c₂(m ϖ) = m(m+2)/2`.
-/
def a1Casimir (m : ℕ) : ℚ :=
  ((m : ℚ) * ((m : ℚ) + 2)) / 2

/-- For an allowed level-one coefficient, the A1 Casimir is `3m/2`. -/
theorem a1Casimir_allowed (m : ℕ) (hm : m ≤ 1) :
    a1Casimir m = (3 / 2 : ℚ) * (m : ℚ) := by
  have hcases : m = 0 ∨ m = 1 := by
    omega
  rcases hcases with rfl | rfl <;> norm_num [a1Casimir]

/-- In particular, the fundamental A1 representation has Casimir `3/2`. -/
theorem a1Casimir_fundamental :
    a1Casimir 1 = (3 / 2 : ℚ) := by
  norm_num [a1Casimir]

/-- The trivial A1 representation has Casimir zero. -/
theorem a1Casimir_trivial :
    a1Casimir 0 = 0 := by
  norm_num [a1Casimir]

/-- Total triality Casimir for an allowed triple. -/
def totalCasimir (t : AllowedTriple) : ℚ :=
  a1Casimir t.m1 + a1Casimir t.m3 + a1Casimir t.m4

/--
Equation (106): every allowed `A1^3` constituent has total Casimir at
most `9/2`.
-/
theorem totalCasimir_le (t : AllowedTriple) :
    totalCasimir t ≤ (9 / 2 : ℚ) := by
  rw [totalCasimir,
      a1Casimir_allowed t.m1 t.hm1,
      a1Casimir_allowed t.m3 t.hm3,
      a1Casimir_allowed t.m4 t.hm4]
  have h1 : (t.m1 : ℚ) ≤ 1 := by exact_mod_cast t.hm1
  have h3 : (t.m3 : ℚ) ≤ 1 := by exact_mod_cast t.hm3
  have h4 : (t.m4 : ℚ) ≤ 1 := by exact_mod_cast t.hm4
  linarith

/--
The value `9/2` is actually attained by the triple `(1,1,1)`.
-/
def maximalTriple : AllowedTriple where
  m1 := 1
  m3 := 1
  m4 := 1
  hm1 := by omega
  hm3 := by omega
  hm4 := by omega

theorem totalCasimir_maximalTriple :
    totalCasimir maximalTriple = (9 / 2 : ℚ) := by
  norm_num [totalCasimir, maximalTriple, a1Casimir]

/-- The global Casimir bound used in Theorem 4.13. -/
def Cmax : ℚ := 9 / 2

/-- Ramond vacuum energy in the D4 Li twist. -/
def h0 : ℚ := 1 / 4

/-- Casimir average forced by the D4 Ramond trace identity. -/
def A (h : ℚ) : ℚ := 5 * h + 1 / 4

/-- Exact value appearing in the paper: `A(h₀ + 1) = 13/2`. -/
theorem first_positive_energy_average :
    A (h0 + 1) = (13 / 2 : ℚ) := by
  norm_num [A, h0]

/-- The first positive energy already crosses the global Casimir bound. -/
theorem first_casimir_gap :
    Cmax < A (h0 + 1) := by
  norm_num [A, h0, Cmax]

/--
Stronger form needed by the abstract criterion:
every positive integral shift above the Ramond ground energy forces
a Casimir average strictly larger than `9/2`.
-/
theorem positive_energy_casimir_gap
    (m : ℕ) (hm : 1 ≤ m) :
    Cmax < A (h0 + (m : ℚ)) := by
  have hmQ : (1 : ℚ) ≤ (m : ℚ) := by
    exact_mod_cast hm
  dsimp [Cmax, A, h0]
  linarith

/--
The exact Casimir values of the eight possible allowed triples are
multiples of `3/2`.

This arithmetic identity is useful later when we formalize the
ground-space exclusion.
-/
theorem totalCasimir_formula (t : AllowedTriple) :
    totalCasimir t =
      (3 / 2 : ℚ) * ((t.m1 : ℚ) + (t.m3 : ℚ) + (t.m4 : ℚ)) := by
  rw [totalCasimir,
      a1Casimir_allowed t.m1 t.hm1,
      a1Casimir_allowed t.m3 t.hm3,
      a1Casimir_allowed t.m4 t.hm4]
  ring

/--
Finite combinatorial core of the ground-space exclusion in Theorem 4.13.

The VOA input says:
* `m1 = 0` would put the highest line in original degree `1/2`,
  which is absent;
* once `m1 = 1`, original degree zero forces the other two
  coefficients to vanish.

Under exactly those two stated inputs, the only surviving triple is
`(1,0,0)`, i.e. the shifted vacuum constituent.
-/
theorem ground_type_forced
    (t : AllowedTriple)
    (noHalfDegree : t.m1 = 0 → False)
    (degreeZeroWeight :
      t.m1 = 1 → t.m3 = 0 ∧ t.m4 = 0) :
    t.m1 = 1 ∧ t.m3 = 0 ∧ t.m4 = 0 := by
  have hm1le : t.m1 ≤ 1 := t.hm1
  have hm1cases : t.m1 = 0 ∨ t.m1 = 1 := by
    omega
  rcases hm1cases with hzero | hone
  · exact False.elim (noHalfDegree hzero)
  · have hrest := degreeZeroWeight hone
    exact ⟨hone, hrest.1, hrest.2⟩

/--
D4 numerical package: the exact constants used when Proposition 2.7
is instantiated in Theorem 4.13.
-/
theorem numerical_package :
    h0 = (1 / 4 : ℚ) ∧
    Cmax = (9 / 2 : ℚ) ∧
    A (h0 + 1) = (13 / 2 : ℚ) ∧
    Cmax < A (h0 + 1) := by
  constructor
  · rfl
  constructor
  · rfl
  constructor
  · exact first_positive_energy_average
  · exact first_casimir_gap

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 8/28: ArakawaMoreau.Cases.D4ExtremalPBW -/
/-==========================================================================-/

/-!
# D4 Lemma 4.2: extremal PBW-line combinatorics

This file formalizes the finite PBW charge argument behind Lemma 4.2.

Fix one outer node `a`.  Use doubled conformal degree so that:
* a current derivative has doubled degree `2+2r`;
* a G-field derivative has doubled degree `3+2r`;
* a Virasoro derivative has doubled degree `4+2r`.

The `q_a`-charge satisfies:
* the distinguished highest-root current `J_a` has charge `2`;
* every other current in the same A1 factor has charge at most `1`;
* currents in the other A1 factors have charge `0`;
* G-fields have charge `±1`;
* the Virasoro field has charge `0`.

Hence every PBW atom has

  charge <= doubled degree,

and equality is possible only for the undifferentiated distinguished
current `J_a`, where both are `2`.

Therefore a PBW monomial of conformal degree `2` (doubled degree `4`)
and total charge `4` consists of exactly two copies of `J_a`.  This is
the combinatorial core of

  W_2[4 varpi_a] = C (J_a(-1))^2 1.

The final statement that PBW monomials span the simultaneous weight
space is still a VOA/PBW input.
-/

namespace ArakawaMoreau
namespace D4

inductive OtherA1Charge
  | negTwo
  | negOne
  | zero
  | one
  deriving DecidableEq, Repr

def OtherA1Charge.value : OtherA1Charge → ℤ
  | .negTwo => -2
  | .negOne => -1
  | .zero => 0
  | .one => 1

inductive UCharge
  | negOne
  | one
  deriving DecidableEq, Repr

def UCharge.value : UCharge → ℤ
  | .negOne => -1
  | .one => 1

/--
PBW atoms relevant to the extremal `q_a` argument.
-/
inductive ExtremalAtom
  | distinguishedCurrent (deriv : ℕ)
  | otherSameFactorCurrent (deriv : ℕ) (q : OtherA1Charge)
  | otherFactorCurrent (deriv : ℕ)
  | gField (deriv : ℕ) (q : UCharge)
  | virasoro (deriv : ℕ)
  deriving DecidableEq, Repr

def atomDoubledDegree : ExtremalAtom → ℕ
  | .distinguishedCurrent r => 2 + 2 * r
  | .otherSameFactorCurrent r _ => 2 + 2 * r
  | .otherFactorCurrent r => 2 + 2 * r
  | .gField r _ => 3 + 2 * r
  | .virasoro r => 4 + 2 * r

def atomCharge : ExtremalAtom → ℤ
  | .distinguishedCurrent _ => 2
  | .otherSameFactorCurrent _ q => q.value
  | .otherFactorCurrent _ => 0
  | .gField _ q => q.value
  | .virasoro _ => 0

/--
Natural-number defect = doubled degree minus charge.
It is written case-by-case so nonnegativity is built into the type.
-/
def atomDefect : ExtremalAtom → ℕ
  | .distinguishedCurrent r => 2 * r
  | .otherSameFactorCurrent r .negTwo => 4 + 2 * r
  | .otherSameFactorCurrent r .negOne => 3 + 2 * r
  | .otherSameFactorCurrent r .zero => 2 + 2 * r
  | .otherSameFactorCurrent r .one => 1 + 2 * r
  | .otherFactorCurrent r => 2 + 2 * r
  | .gField r .negOne => 4 + 2 * r
  | .gField r .one => 2 + 2 * r
  | .virasoro r => 4 + 2 * r

/--
The defect really is `degree - charge`.
-/
theorem atomDefect_identity
    (a : ExtremalAtom) :
    (atomDefect a : ℤ) =
      (atomDoubledDegree a : ℤ) - atomCharge a := by
  cases a with
  | distinguishedCurrent r =>
      simp [atomDefect, atomDoubledDegree, atomCharge]
  | otherSameFactorCurrent r q =>
      cases q <;>
        simp [atomDefect, atomDoubledDegree, atomCharge,
          OtherA1Charge.value] <;> omega
  | otherFactorCurrent r =>
      simp [atomDefect, atomDoubledDegree, atomCharge]
  | gField r q =>
      cases q <;>
        simp [atomDefect, atomDoubledDegree, atomCharge,
          UCharge.value] <;> omega
  | virasoro r =>
      simp [atomDefect, atomDoubledDegree, atomCharge]

/--
Every atom satisfies the extremal charge bound.
-/
theorem atomCharge_le_degree
    (a : ExtremalAtom) :
    atomCharge a ≤ (atomDoubledDegree a : ℤ) := by
  have h := atomDefect_identity a
  have hnonneg : (0 : ℤ) ≤ atomDefect a := by
    exact_mod_cast (Nat.zero_le (atomDefect a))
  linarith

/--
Zero defect characterizes the undifferentiated distinguished current.
-/
theorem atomDefect_eq_zero_iff
    (a : ExtremalAtom) :
    atomDefect a = 0 ↔
      a = .distinguishedCurrent 0 := by
  cases a with
  | distinguishedCurrent r =>
      simp [atomDefect]
  | otherSameFactorCurrent r q =>
      cases q <;> simp [atomDefect]
  | otherFactorCurrent r =>
      simp [atomDefect]
  | gField r q =>
      cases q <;> simp [atomDefect]
  | virasoro r =>
      simp [atomDefect]

def monomialDoubledDegree
    (xs : List ExtremalAtom) : ℕ :=
  (xs.map atomDoubledDegree).sum

def monomialCharge
    (xs : List ExtremalAtom) : ℤ :=
  (xs.map atomCharge).sum

def monomialDefect
    (xs : List ExtremalAtom) : ℕ :=
  (xs.map atomDefect).sum

/--
Total defect is total doubled degree minus total charge.
-/
theorem monomialDefect_identity
    (xs : List ExtremalAtom) :
    (monomialDefect xs : ℤ) =
      (monomialDoubledDegree xs : ℤ) -
        monomialCharge xs := by
  induction xs with
  | nil =>
      simp [monomialDefect, monomialDoubledDegree, monomialCharge]
  | cons a xs ih =>
      change
        ((atomDefect a + monomialDefect xs : ℕ) : ℤ) =
          ((atomDoubledDegree a + monomialDoubledDegree xs : ℕ) : ℤ) -
            (atomCharge a + monomialCharge xs)
      push_cast
      rw [atomDefect_identity, ih]
      ring

/--
If a sum of natural defects is zero, every atom has zero defect.
-/
theorem every_atom_zero_defect_of_total_zero
    (xs : List ExtremalAtom)
    (hzero : monomialDefect xs = 0) :
    ∀ a ∈ xs, atomDefect a = 0 := by
  induction xs with
  | nil =>
      intro a ha
      simp at ha
  | cons b xs ih =>
      simp [monomialDefect] at hzero
      have hb : atomDefect b = 0 := by omega
      have htail :
          (xs.map atomDefect).sum = 0 := by omega
      intro a ha
      simp only [List.mem_cons] at ha
      rcases ha with rfl | ha
      · exact hb
      · exact ih htail a ha

/--
At doubled degree 4 and charge 4, every atom must be the
undifferentiated distinguished current.
-/
theorem every_atom_distinguished_at_extremum
    (xs : List ExtremalAtom)
    (hdeg : monomialDoubledDegree xs = 4)
    (hcharge : monomialCharge xs = 4) :
    ∀ a ∈ xs,
      a = .distinguishedCurrent 0 := by
  have hdefInt :
      (monomialDefect xs : ℤ) = 0 := by
    rw [monomialDefect_identity, hdeg, hcharge]
    norm_num
  have hdef : monomialDefect xs = 0 := by
    exact_mod_cast hdefInt
  intro a ha
  exact (atomDefect_eq_zero_iff a).mp
    (every_atom_zero_defect_of_total_zero xs hdef a ha)

/--
If every atom is the undifferentiated distinguished current, doubled
degree is `2 * length`.
-/
theorem doubledDegree_eq_two_mul_length
    (xs : List ExtremalAtom)
    (hall :
      ∀ a ∈ xs,
        a = .distinguishedCurrent 0) :
    monomialDoubledDegree xs = 2 * xs.length := by
  induction xs with
  | nil =>
      simp [monomialDoubledDegree]
  | cons a xs ih =>
      have ha :
          a = .distinguishedCurrent 0 :=
        hall a (by simp)
      have htail :
          ∀ b ∈ xs,
            b = .distinguishedCurrent 0 := by
        intro b hb
        exact hall b (by simp [hb])
      rw [ha]
      change 2 + monomialDoubledDegree xs =
        2 * (xs.length + 1)
      rw [ih htail]
      omega

/--
A degree-2, charge-4 extremal PBW monomial has exactly two atoms.
-/
theorem extremal_monomial_length_two
    (xs : List ExtremalAtom)
    (hdeg : monomialDoubledDegree xs = 4)
    (hcharge : monomialCharge xs = 4) :
    xs.length = 2 := by
  have hall :=
    every_atom_distinguished_at_extremum
      xs hdeg hcharge
  have hformula :=
    doubledDegree_eq_two_mul_length xs hall
  omega

/--
Complete combinatorial classification of the extremal PBW monomial.
-/
theorem extremal_monomial_classification
    (xs : List ExtremalAtom)
    (hdeg : monomialDoubledDegree xs = 4)
    (hcharge : monomialCharge xs = 4) :
    xs.length = 2 ∧
    ∀ a ∈ xs,
      a = .distinguishedCurrent 0 := by
  exact ⟨
    extremal_monomial_length_two xs hdeg hcharge,
    every_atom_distinguished_at_extremum
      xs hdeg hcharge
  ⟩

/--
In fact the list itself is exactly two distinguished currents.
-/
theorem extremal_monomial_eq_pair
    (xs : List ExtremalAtom)
    (hdeg : monomialDoubledDegree xs = 4)
    (hcharge : monomialCharge xs = 4) :
    xs =
      [.distinguishedCurrent 0,
       .distinguishedCurrent 0] := by
  have hclass :=
    extremal_monomial_classification xs hdeg hcharge
  have hlen : xs.length = 2 := hclass.1
  cases xs with
  | nil =>
      simp at hlen
  | cons a xs =>
      cases xs with
      | nil =>
          simp at hlen
      | cons b xs =>
          cases xs with
          | nil =>
              have ha :
                  a = .distinguishedCurrent 0 :=
                hclass.2 a (by simp)
              have hb :
                  b = .distinguishedCurrent 0 :=
                hclass.2 b (by simp)
              simp [ha, hb]
          | cons c xs =>
              simp at hlen

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 9/28: ArakawaMoreau.Cases.D4Nonvanishing -/
/-==========================================================================-/

/-!
# D4 Lemma 4.1: nonvanishing under minimal reduction

This file formalizes the logical/arithmetic core of Lemma 4.1.

For each triality singular vector `s_a` at level `-1`, the affine
highest weight satisfies

  lambdaHat_a(alpha_0^vee)
    = -1 - <4 omega_a, theta^vee>
    = -5 < 0.

The paper then uses the standard DS nonvanishing criterion on an
irreducible highest-weight quotient, exactness of minimal reduction,
and cyclicity of the reduced highest-weight module to conclude that
the BRST class `[s_a]_DS` itself is nonzero.

The deep DS theorem remains an explicit interface.  The wall
calculation and the propagation from a nonzero cyclic reduced module
to a nonzero cyclic generator are checked here.
-/

namespace ArakawaMoreau
namespace D4

/-- `<omega_a, theta^vee> = 1` for each outer node. -/
def outerPairingTheta : ℤ := 1

/-- The finite weight of `s_a` is `4 omega_a`. -/
def singularFiniteCoefficient : ℤ := 4

/-- Level is `-1`. -/
def singularAffineLevel : ℤ := -1

/--
The affine simple-coroot evaluation from equation (92).
-/
def affineWallEvaluation : ℤ :=
  singularAffineLevel -
    singularFiniteCoefficient * outerPairingTheta

theorem affineWallEvaluation_value :
    affineWallEvaluation = -5 := by
  norm_num [affineWallEvaluation, singularAffineLevel,
    singularFiniteCoefficient, outerPairingTheta]

theorem affineWallEvaluation_negative :
    affineWallEvaluation < 0 := by
  rw [affineWallEvaluation_value]
  norm_num

section CyclicGenerator

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
If a nonzero reduced cyclic submodule is generated by `dsClass`,
then `dsClass` cannot be zero.
-/
theorem cyclic_generator_nonzero
    (CyclicModule : Submodule ℚ W)
    (dsClass : W)
    (hGenerated :
      CyclicModule = Submodule.span ℚ {dsClass})
    (hNonzero :
      CyclicModule ≠ ⊥) :
    dsClass ≠ 0 := by
  intro hzero
  apply hNonzero
  rw [hGenerated, hzero]
  simp

/--
Logical form of Lemma 4.1.

`ReducedIrredNonzero` records nonvanishing of the DS reduction of the
irreducible highest-weight quotient.  The hypothesis `hCriterion` is
the literature nonvanishing theorem, while `hExact` records the
surjection supplied by exactness.

Lean then proves that the cyclic BRST generator is nonzero.
-/
theorem lemma_4_1_core
    (CyclicModule : Submodule ℚ W)
    (dsClass : W)
    (ReducedIrredNonzero : Prop)
    (hCriterion :
      affineWallEvaluation < 0 →
        ReducedIrredNonzero)
    (hExact :
      ReducedIrredNonzero →
        CyclicModule ≠ ⊥)
    (hGenerated :
      CyclicModule = Submodule.span ℚ {dsClass}) :
    dsClass ≠ 0 := by
  have hIrred : ReducedIrredNonzero :=
    hCriterion affineWallEvaluation_negative
  have hCyclic : CyclicModule ≠ ⊥ :=
    hExact hIrred
  exact cyclic_generator_nonzero
    CyclicModule dsClass hGenerated hCyclic

end CyclicGenerator

section TrialityFamily

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
Apply the same wall computation uniformly to the three outer nodes.
-/
theorem triality_ds_classes_nonzero
    (CyclicModule : OuterNode → Submodule ℚ W)
    (dsClass : OuterNode → W)
    (ReducedIrredNonzero : OuterNode → Prop)
    (hCriterion :
      ∀ a,
        affineWallEvaluation < 0 →
          ReducedIrredNonzero a)
    (hExact :
      ∀ a,
        ReducedIrredNonzero a →
          CyclicModule a ≠ ⊥)
    (hGenerated :
      ∀ a,
        CyclicModule a =
          Submodule.span ℚ {dsClass a}) :
    ∀ a, dsClass a ≠ 0 := by
  intro a
  exact lemma_4_1_core
    (CyclicModule a) (dsClass a)
    (ReducedIrredNonzero a)
    (hCriterion a) (hExact a)
    (hGenerated a)

end TrialityFamily

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 10/28: ArakawaMoreau.Cases.D4ReducedProfile -/
/-==========================================================================-/

/-!
# D4 equations (96)--(97): reduced weight and conformal degree

This file formalizes the numerical/linear part of the reduced profile
of the three triality singular vectors.

For each outer node `a ∈ {1,3,4}` the affine singular vector `s_a`
has

  affine finite weight = 4 omega_a,
  affine degree        = 4.

The restriction formula is

  omega_a | h^natural = varpi_a,

so the reduced finite weight is

  wt_{g^natural}([s_a]_DS) = 4 varpi_a.

For the minimal-reduction Hamiltonian,

  Delta_W = d - mu(x_theta).

Since

  omega_a(x_theta)
    = (1/2) <omega_a, theta^vee>
    = 1/2,

we get

  (4 omega_a)(x_theta) = 2

and therefore

  Delta_W([s_a]_DS) = 4 - 2 = 2.

These are equations (96)--(97) in the paper.

The genuine BRST statement that the highest-weight representative
carries these weight/Hamiltonian formulas remains an explicit interface;
all D4 scalar arithmetic is checked here.
-/

namespace ArakawaMoreau
namespace D4

/-- The coefficient of `omega_a` in the finite weight of `s_a`. -/
def singularWeightCoeff : ℤ := 4

/-- The affine conformal/PBW degree of `s_a`. -/
def singularAffineDegree : ℚ := 4

/-- `<omega_a, theta^vee> = 1` for an outer D4 node. -/
def omegaThetaCorootPairing : ℚ := 1

/--
`x_theta = theta^vee/2` in the minimal grading, hence
`omega_a(x_theta) = 1/2`.
-/
def omegaOnXTheta : ℚ :=
  (1 / 2 : ℚ) * omegaThetaCorootPairing

theorem omegaOnXTheta_value :
    omegaOnXTheta = (1 / 2 : ℚ) := by
  norm_num [omegaOnXTheta, omegaThetaCorootPairing]

/--
Evaluation of the full finite weight `4 omega_a` on `x_theta`.
-/
def singularWeightOnXTheta : ℚ :=
  (singularWeightCoeff : ℚ) * omegaOnXTheta

theorem singularWeightOnXTheta_value :
    singularWeightOnXTheta = 2 := by
  norm_num [singularWeightOnXTheta, singularWeightCoeff,
    omegaOnXTheta, omegaThetaCorootPairing]

/--
Minimal-reduction conformal degree formula `d - mu(x_theta)`.
-/
def reducedConformalDegree : ℚ :=
  singularAffineDegree - singularWeightOnXTheta

/-- Equation (97): the reduced conformal degree is exactly `2`. -/
theorem reducedConformalDegree_value :
    reducedConformalDegree = 2 := by
  norm_num [reducedConformalDegree, singularAffineDegree,
    singularWeightOnXTheta, singularWeightCoeff,
    omegaOnXTheta, omegaThetaCorootPairing]

/--
The restricted `g^natural` highest-weight coefficient.
Because `omega_a | h^natural = varpi_a`, coefficient `4` remains `4`.
-/
def reducedWeightCoeff : ℤ := singularWeightCoeff

/-- Equation (96): the reduced highest weight is `4 varpi_a`. -/
theorem reducedWeightCoeff_value :
    reducedWeightCoeff = 4 := by
  rfl

/--
For the A1 factor indexed by `a`, `q_a(4 varpi_a)=4`.
We encode the resulting extremal charge numerically.
-/
def reducedExtremalCharge : ℤ := reducedWeightCoeff

theorem reducedExtremalCharge_value :
    reducedExtremalCharge = 4 := by
  norm_num [reducedExtremalCharge, reducedWeightCoeff,
    singularWeightCoeff]

/--
A compact numerical certificate for equations (96)--(97).
-/
theorem reduced_profile_certificate :
    singularWeightCoeff = 4 ∧
    singularAffineDegree = 4 ∧
    omegaOnXTheta = (1 / 2 : ℚ) ∧
    singularWeightOnXTheta = 2 ∧
    reducedWeightCoeff = 4 ∧
    reducedConformalDegree = 2 ∧
    reducedExtremalCharge = 4 := by
  constructor
  · rfl
  constructor
  · rfl
  constructor
  · exact omegaOnXTheta_value
  constructor
  · exact singularWeightOnXTheta_value
  constructor
  · rfl
  constructor
  · exact reducedConformalDegree_value
  · exact reducedExtremalCharge_value

section StateProfile

variable {W : Type*}

/--
Concrete simultaneous extremal-space predicate used by the PBW audit.

A state is in the relevant D4 extremal space iff:
* reduced conformal degree = 2;
* q_a-charge = 4.
-/
def InD4ExtremalSpace
    (degree : W → ℚ)
    (charge : W → ℤ)
    (v : W) : Prop :=
  degree v = 2 ∧ charge v = 4

/--
Equations (96)--(97) place a DS class in the concrete extremal space.
-/
theorem dsClass_mem_extremalSpace
    (degree : W → ℚ)
    (charge : W → ℤ)
    (dsClass : W)
    (hDegree :
      degree dsClass = reducedConformalDegree)
    (hCharge :
      charge dsClass = reducedExtremalCharge) :
    InD4ExtremalSpace degree charge dsClass := by
  constructor
  · calc
      degree dsClass = reducedConformalDegree := hDegree
      _ = 2 := reducedConformalDegree_value
  · calc
      charge dsClass = reducedExtremalCharge := hCharge
      _ = 4 := reducedExtremalCharge_value

/--
A version closer to the paper: if the BRST representative is known to
obey the standard reduced weight and Hamiltonian formulas, its profile
is automatically `(degree, charge) = (2,4)`.
-/
theorem dsClass_profile_from_reduction_formulas
    (degree : W → ℚ)
    (charge : W → ℤ)
    (dsClass : W)
    (hHamiltonian :
      degree dsClass =
        singularAffineDegree -
          (singularWeightCoeff : ℚ) * omegaOnXTheta)
    (hWeightRestriction :
      charge dsClass = singularWeightCoeff) :
    InD4ExtremalSpace degree charge dsClass := by
  have hDegree :
      degree dsClass = reducedConformalDegree := by
    simpa [reducedConformalDegree, singularWeightOnXTheta] using
      hHamiltonian
  have hCharge :
      charge dsClass = reducedExtremalCharge := by
    simpa [reducedExtremalCharge, reducedWeightCoeff] using
      hWeightRestriction
  exact dsClass_mem_extremalSpace
    degree charge dsClass hDegree hCharge

end StateProfile

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 11/28: ArakawaMoreau.Cases.D4Spectral -/
/-==========================================================================-/

/-!
# D4 Li spectral lattice arithmetic

This file formalizes the arithmetic core of Proposition 4.10.

The paper considers the Ramond Hamiltonian

  L0^R = L0 + x0 + 1/4.

For PBW generators of the universal minimal W-algebra:

* a root current derivative `∂^r J^{a_γ}` contributes
      1 + r + γ(x),
  where `γ(x) ∈ {-1,0,1}`;

* a Cartan current derivative contributes
      1 + r;

* a fermionic/minimal generator derivative `∂^r G^{u_μ}` contributes
      3/2 + r + μ(x),
  where `μ(x) ∈ {-1/2,1/2}`;

* a Virasoro derivative `∂^r ω` contributes
      2 + r.

Each contribution lies in `Z_{\ge 0}` (and all except the possible
root-current zero contribution are positive). Hence every PBW monomial
has `L0+x0` eigenvalue in `Z_{\ge 0}`, and therefore Ramond energy lies
in `1/4 + Z_{\ge 0}`.

This file proves that finite combinatorial/arithmetic statement.
The VOA input that PBW monomials in these generators span the quotient
remains explicit.
-/

namespace ArakawaMoreau
namespace D4

/-- Possible root charges `γ(x)`. -/
inductive RootCharge
  | negOne
  | zero
  | one
  deriving DecidableEq, Repr

def RootCharge.value : RootCharge → ℤ
  | .negOne => -1
  | .zero => 0
  | .one => 1

/-- Possible U-weights `μ(x)`, encoded by twice their value. -/
inductive HalfCharge
  | negHalf
  | posHalf
  deriving DecidableEq, Repr

def HalfCharge.twiceValue : HalfCharge → ℤ
  | .negHalf => -1
  | .posHalf => 1

/--
Contribution of `∂^r J^{a_γ}` to `L0 + x0`.
-/
def rootCurrentContribution (r : ℕ) (q : RootCharge) : ℤ :=
  1 + (r : ℤ) + q.value

/-- Root-current contribution is always nonnegative. -/
theorem rootCurrentContribution_nonneg
    (r : ℕ) (q : RootCharge) :
    0 ≤ rootCurrentContribution r q := by
  cases q <;> simp [rootCurrentContribution, RootCharge.value] <;> omega

/--
For zero and positive root charge the contribution is positive.
For charge `-1`, only `r=0` gives contribution zero.
-/
theorem rootCurrentContribution_eq_zero_iff
    (r : ℕ) (q : RootCharge) :
    rootCurrentContribution r q = 0 ↔ r = 0 ∧ q = .negOne := by
  cases q <;> simp [rootCurrentContribution, RootCharge.value] <;> omega

/-- Cartan-current derivative contribution. -/
def cartanContribution (r : ℕ) : ℕ := 1 + r

theorem cartanContribution_pos (r : ℕ) :
    0 < cartanContribution r := by
  simp [cartanContribution]

/--
For a G-generator it is convenient to record twice the contribution:
  2*(3/2 + r + μ(x)) = 3 + 2r + 2μ(x).
The result is always an even positive integer, so the contribution
itself is a positive integer.
-/
def twiceGContribution (r : ℕ) (q : HalfCharge) : ℤ :=
  3 + 2 * (r : ℤ) + q.twiceValue

theorem twiceGContribution_pos
    (r : ℕ) (q : HalfCharge) :
    0 < twiceGContribution r q := by
  cases q <;> simp [twiceGContribution, HalfCharge.twiceValue] <;> omega

theorem twiceGContribution_even
    (r : ℕ) (q : HalfCharge) :
    Even (twiceGContribution r q) := by
  cases q
  · refine ⟨1 + r, ?_⟩
    simp [twiceGContribution, HalfCharge.twiceValue]
    ring
  · refine ⟨2 + r, ?_⟩
    simp [twiceGContribution, HalfCharge.twiceValue]
    ring

/--
Integer-valued G contribution, extracted explicitly from the two
half-charge cases.
-/
def gContribution (r : ℕ) (q : HalfCharge) : ℕ :=
  match q with
  | .negHalf => 1 + r
  | .posHalf => 2 + r

theorem gContribution_pos
    (r : ℕ) (q : HalfCharge) :
    0 < gContribution r q := by
  cases q <;> simp [gContribution]

/--
The natural-number formula agrees with the paper's rational expression
`3/2 + r + μ(x)`.
-/
theorem gContribution_as_rat
    (r : ℕ) (q : HalfCharge) :
    (gContribution r q : ℚ) =
      (3 / 2 : ℚ) + (r : ℚ) +
        match q with
        | .negHalf => -1 / 2
        | .posHalf => 1 / 2 := by
  cases q <;> simp [gContribution] <;> ring

/-- Virasoro derivative contribution. -/
def virContribution (r : ℕ) : ℕ := 2 + r

theorem virContribution_pos (r : ℕ) :
    0 < virContribution r := by
  simp [virContribution]

/--
A combinatorial generator type together with its derivative order.
-/
inductive PBWGenerator
  | rootCurrent (r : ℕ) (q : RootCharge)
  | cartanCurrent (r : ℕ)
  | gField (r : ℕ) (q : HalfCharge)
  | virasoro (r : ℕ)
  deriving DecidableEq, Repr

/--
Every individual PBW generator contributes a nonnegative integer to
`L0+x0`.
-/
def generatorContribution : PBWGenerator → ℕ
  | .rootCurrent r .negOne => r
  | .rootCurrent r .zero => 1 + r
  | .rootCurrent r .one => 2 + r
  | .cartanCurrent r => 1 + r
  | .gField r .negHalf => 1 + r
  | .gField r .posHalf => 2 + r
  | .virasoro r => 2 + r

theorem generatorContribution_nonneg (g : PBWGenerator) :
    0 ≤ generatorContribution g := by
  exact Nat.zero_le _

/--
For root currents, the Nat encoding agrees with
`1+r+γ(x)`.
-/
theorem root_generator_agrees
    (r : ℕ) (q : RootCharge) :
    (generatorContribution (.rootCurrent r q) : ℤ) =
      rootCurrentContribution r q := by
  cases q <;> simp [generatorContribution, rootCurrentContribution,
    RootCharge.value] ; omega

/--
For G-fields, the Nat encoding agrees with the rational charge formula.
-/
theorem g_generator_agrees
    (r : ℕ) (q : HalfCharge) :
    (generatorContribution (.gField r q) : ℚ) =
      (3 / 2 : ℚ) + (r : ℚ) +
        match q with
        | .negHalf => -1 / 2
        | .posHalf => 1 / 2 := by
  cases q <;> simp [generatorContribution] <;> ring

/--
PBW monomial contribution is the sum of generator contributions.
-/
def monomialContribution (gs : List PBWGenerator) : ℕ :=
  (gs.map generatorContribution).sum

theorem monomialContribution_nonneg
    (gs : List PBWGenerator) :
    0 ≤ monomialContribution gs := by
  exact Nat.zero_le _

/--
Contribution is additive under concatenation of PBW monomials.
-/
theorem monomialContribution_append
    (xs ys : List PBWGenerator) :
    monomialContribution (xs ++ ys) =
      monomialContribution xs + monomialContribution ys := by
  simp [monomialContribution, List.map_append, List.sum_append]

/--
The Ramond energy of a monomial, expressed as a rational number.
-/
def ramondEnergy (gs : List PBWGenerator) : ℚ :=
  (1 / 4 : ℚ) + monomialContribution gs

/--
Every modeled PBW monomial has Ramond energy in
`1/4 + Z_{\ge 0}`.
-/
theorem ramondEnergy_mem_lattice
    (gs : List PBWGenerator) :
    ∃ m : ℕ, ramondEnergy gs = (1 / 4 : ℚ) + m := by
  refine ⟨monomialContribution gs, ?_⟩
  rfl

/-- The empty PBW monomial models the vacuum and has energy `1/4`. -/
theorem vacuum_energy :
    ramondEnergy [] = (1 / 4 : ℚ) := by
  norm_num [ramondEnergy, monomialContribution]

/--
Every monomial energy is at least the vacuum energy.
-/
theorem ramondEnergy_ge_vacuum
    (gs : List PBWGenerator) :
    (1 / 4 : ℚ) ≤ ramondEnergy gs := by
  rw [ramondEnergy]
  have hnonneg :
      (0 : ℚ) ≤ (monomialContribution gs : ℚ) := by
    exact_mod_cast (Nat.zero_le (monomialContribution gs))
  linarith

/--
If a quotient is spanned by homogeneous images of the modeled PBW
monomials and the Ramond operator acts on each image with the modeled
energy, then every occurring eigenvalue belongs to
`1/4 + Z_{\ge 0}`.

This theorem isolates precisely the remaining VOA spanning/eigenvector
input in Proposition 4.10.
-/
theorem spectral_lattice_of_PBW_model
    {α : Type*}
    (Occurs : α → Prop)
    (energy : α → ℚ)
    (hPBW :
      ∀ a : α, Occurs a →
        ∃ gs : List PBWGenerator, energy a = ramondEnergy gs) :
    ∀ a : α, Occurs a →
      ∃ m : ℕ, energy a = (1 / 4 : ℚ) + m := by
  intro a ha
  obtain ⟨gs, hgs⟩ := hPBW a ha
  obtain ⟨m, hm⟩ := ramondEnergy_mem_lattice gs
  exact ⟨m, hgs.trans hm⟩

/--
Bottom attainment follows if the vacuum state occurs and is modeled by
the empty PBW monomial.
-/
theorem spectral_bottom_attained
    {α : Type*}
    (vacuumState : α)
    (energy : α → ℚ)
    (hVac : energy vacuumState = ramondEnergy []) :
    energy vacuumState = (1 / 4 : ℚ) := by
  rw [hVac]
  exact vacuum_energy

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 12/28: ArakawaMoreau.Cases.D4SquareZero -/
/-==========================================================================-/

/-!
# D4 square-zero relations and the A1 highest-weight bound

This file formalizes the logical content of Lemma 4.6 in the paper.

For a finite-dimensional irreducible sl2-string of highest weight `m`,
the standard string formula gives, on a lowest string vector,

  e^2 f^m v = 2 m (m - 1) f^(m-2) v.

If `m >= 2`, the coefficient is nonzero and the remaining string vector
is nonzero. Hence `e^2 f^m v != 0`.

In the D4 Ramond Zhu quotient the relation `e_a^2 = 0` holds for each
of the three A1 factors. Therefore `m_a >= 2` is impossible, and every
highest-weight coefficient satisfies `m_a <= 1`.

Scope boundary:
the standard sl2 string identity itself, and nonvanishing of the
corresponding string vector, are supplied as explicit representation-
theoretic inputs. Lean proves the coefficient arithmetic and the
square-zero contradiction.
-/

namespace ArakawaMoreau
namespace D4

/--
The coefficient in the standard sl2 identity

  e^2 f^m v = 2 m (m-1) f^(m-2) v.
-/
def sl2SecondRaiseCoeff (m : ℕ) : ℚ :=
  2 * (m : ℚ) * ((m - 1 : ℕ) : ℚ)

/-- For `m >= 2`, the second-raise coefficient is strictly positive. -/
theorem sl2SecondRaiseCoeff_pos
    (m : ℕ) (hm : 2 ≤ m) :
    0 < sl2SecondRaiseCoeff m := by
  have hmposNat : 0 < m := by omega
  have hprevNat : 0 < m - 1 := by omega
  have hmpos : (0 : ℚ) < (m : ℚ) := by
    exact_mod_cast hmposNat
  have hprev : (0 : ℚ) < ((m - 1 : ℕ) : ℚ) := by
    exact_mod_cast hprevNat
  dsimp [sl2SecondRaiseCoeff]
  positivity

/-- Hence the coefficient is nonzero whenever `m >= 2`. -/
theorem sl2SecondRaiseCoeff_ne_zero
    (m : ℕ) (hm : 2 ≤ m) :
    sl2SecondRaiseCoeff m ≠ 0 :=
  ne_of_gt (sl2SecondRaiseCoeff_pos m hm)

/--
Over a rational vector space, a nonzero scalar times a nonzero vector
is nonzero.  We prove this directly so the later sl2 contradiction
does not depend on a hidden simplification step.
-/
theorem rat_smul_ne_zero
    {M : Type*} [AddCommGroup M] [Module ℚ M]
    {c : ℚ} {v : M}
    (hc : c ≠ 0) (hv : v ≠ 0) :
    c • v ≠ 0 := by
  intro hcv
  have h := congrArg (fun z : M => c⁻¹ • z) hcv
  have hvzero : v = 0 := by
    simpa [smul_smul, hc] using h
  exact hv hvzero

/--
Abstract form of the sl2-string contradiction used in Lemma 4.6.

`E2` models the action of `e^2`.
`lowest` models `f^m v`.
`afterTwo` models `f^(m-2) v`.

The two representation-theoretic inputs are:
* `hstring`: the standard sl2 string identity;
* `hafterTwo`: the remaining string vector is nonzero for `m >= 2`.

The Zhu relation supplies `hsquare : E2 = 0` on the module.

Lean then proves `m <= 1`.
-/
theorem highestWeight_le_one_of_squareZero
    {M : Type*} [AddCommGroup M] [Module ℚ M]
    (m : ℕ)
    (E2 : M →ₗ[ℚ] M)
    (lowest afterTwo : M)
    (hsquare : ∀ z : M, E2 z = 0)
    (hstring :
      2 ≤ m →
        E2 lowest = sl2SecondRaiseCoeff m • afterTwo)
    (hafterTwo :
      2 ≤ m → afterTwo ≠ 0) :
    m ≤ 1 := by
  by_contra hnot
  have hm : 2 ≤ m := by omega
  have hcoeff : sl2SecondRaiseCoeff m ≠ 0 :=
    sl2SecondRaiseCoeff_ne_zero m hm
  have hnonzero :
      E2 lowest ≠ 0 := by
    rw [hstring hm]
    exact rat_smul_ne_zero hcoeff (hafterTwo hm)
  exact hnonzero (hsquare lowest)

/-- A triple before imposing the three square-zero bounds. -/
structure RawTriple where
  m1 : ℕ
  m3 : ℕ
  m4 : ℕ
  deriving DecidableEq, Repr

/--
Convert a raw triple into the previously used `AllowedTriple` once
the three bounds have been proved.
-/
def RawTriple.toAllowed
    (t : RawTriple)
    (h1 : t.m1 ≤ 1)
    (h3 : t.m3 ≤ 1)
    (h4 : t.m4 ≤ 1) :
    AllowedTriple where
  m1 := t.m1
  m3 := t.m3
  m4 := t.m4
  hm1 := h1
  hm3 := h3
  hm4 := h4

/--
The three D4 square-zero relations force all three highest-weight
coefficients to be at most one.

All three A1 factors act on the same finite-dimensional module `M`.
-/
theorem triple_bounds_of_squareZero
    {M : Type*} [AddCommGroup M] [Module ℚ M]
    (t : RawTriple)
    (E1sq E3sq E4sq : M →ₗ[ℚ] M)
    (lowest1 after1 lowest3 after3 lowest4 after4 : M)
    (hsq1 : ∀ z : M, E1sq z = 0)
    (hsq3 : ∀ z : M, E3sq z = 0)
    (hsq4 : ∀ z : M, E4sq z = 0)
    (hstr1 :
      2 ≤ t.m1 →
        E1sq lowest1 = sl2SecondRaiseCoeff t.m1 • after1)
    (hstr3 :
      2 ≤ t.m3 →
        E3sq lowest3 = sl2SecondRaiseCoeff t.m3 • after3)
    (hstr4 :
      2 ≤ t.m4 →
        E4sq lowest4 = sl2SecondRaiseCoeff t.m4 • after4)
    (hne1 : 2 ≤ t.m1 → after1 ≠ 0)
    (hne3 : 2 ≤ t.m3 → after3 ≠ 0)
    (hne4 : 2 ≤ t.m4 → after4 ≠ 0) :
    t.m1 ≤ 1 ∧ t.m3 ≤ 1 ∧ t.m4 ≤ 1 := by
  constructor
  · exact highestWeight_le_one_of_squareZero
      t.m1 E1sq lowest1 after1 hsq1 hstr1 hne1
  constructor
  · exact highestWeight_le_one_of_squareZero
      t.m3 E3sq lowest3 after3 hsq3 hstr3 hne3
  · exact highestWeight_le_one_of_squareZero
      t.m4 E4sq lowest4 after4 hsq4 hstr4 hne4

/--
Construct the `AllowedTriple` used by the Casimir audit directly from
the three square-zero/sl2-string inputs.
-/
def allowedTripleOfSquareZero
    {M : Type*} [AddCommGroup M] [Module ℚ M]
    (t : RawTriple)
    (E1sq E3sq E4sq : M →ₗ[ℚ] M)
    (lowest1 after1 lowest3 after3 lowest4 after4 : M)
    (hsq1 : ∀ z : M, E1sq z = 0)
    (hsq3 : ∀ z : M, E3sq z = 0)
    (hsq4 : ∀ z : M, E4sq z = 0)
    (hstr1 :
      2 ≤ t.m1 →
        E1sq lowest1 = sl2SecondRaiseCoeff t.m1 • after1)
    (hstr3 :
      2 ≤ t.m3 →
        E3sq lowest3 = sl2SecondRaiseCoeff t.m3 • after3)
    (hstr4 :
      2 ≤ t.m4 →
        E4sq lowest4 = sl2SecondRaiseCoeff t.m4 • after4)
    (hne1 : 2 ≤ t.m1 → after1 ≠ 0)
    (hne3 : 2 ≤ t.m3 → after3 ≠ 0)
    (hne4 : 2 ≤ t.m4 → after4 ≠ 0) :
    AllowedTriple := by
  have hb := triple_bounds_of_squareZero
    t E1sq E3sq E4sq
    lowest1 after1 lowest3 after3 lowest4 after4
    hsq1 hsq3 hsq4
    hstr1 hstr3 hstr4
    hne1 hne3 hne4
  exact t.toAllowed hb.1 hb.2.1 hb.2.2

/-- Raw total Casimir, before the square-zero bounds are imposed. -/
def rawTotalCasimir (t : RawTriple) : ℚ :=
  a1Casimir t.m1 + a1Casimir t.m3 + a1Casimir t.m4

/--
Lemma 4.6 -> equation (106), in one abstract step:
the three square-zero relations imply the total Casimir bound `9/2`.
-/
theorem rawTotalCasimir_le_of_squareZero
    {M : Type*} [AddCommGroup M] [Module ℚ M]
    (t : RawTriple)
    (E1sq E3sq E4sq : M →ₗ[ℚ] M)
    (lowest1 after1 lowest3 after3 lowest4 after4 : M)
    (hsq1 : ∀ z : M, E1sq z = 0)
    (hsq3 : ∀ z : M, E3sq z = 0)
    (hsq4 : ∀ z : M, E4sq z = 0)
    (hstr1 :
      2 ≤ t.m1 →
        E1sq lowest1 = sl2SecondRaiseCoeff t.m1 • after1)
    (hstr3 :
      2 ≤ t.m3 →
        E3sq lowest3 = sl2SecondRaiseCoeff t.m3 • after3)
    (hstr4 :
      2 ≤ t.m4 →
        E4sq lowest4 = sl2SecondRaiseCoeff t.m4 • after4)
    (hne1 : 2 ≤ t.m1 → after1 ≠ 0)
    (hne3 : 2 ≤ t.m3 → after3 ≠ 0)
    (hne4 : 2 ≤ t.m4 → after4 ≠ 0) :
    rawTotalCasimir t ≤ (9 / 2 : ℚ) := by
  have hb := triple_bounds_of_squareZero
    t E1sq E3sq E4sq
    lowest1 after1 lowest3 after3 lowest4 after4
    hsq1 hsq3 hsq4
    hstr1 hstr3 hstr4
    hne1 hne3 hne4
  have h1 := a1Casimir_allowed t.m1 hb.1
  have h3 := a1Casimir_allowed t.m3 hb.2.1
  have h4 := a1Casimir_allowed t.m4 hb.2.2
  rw [rawTotalCasimir, h1, h3, h4]
  have hm1 : (t.m1 : ℚ) ≤ 1 := by exact_mod_cast hb.1
  have hm3 : (t.m3 : ℚ) ≤ 1 := by exact_mod_cast hb.2.1
  have hm4 : (t.m4 : ℚ) ≤ 1 := by exact_mod_cast hb.2.2
  linarith

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 13/28: ArakawaMoreau.Cases.D4Trace -/
/-==========================================================================-/

/-!
# D4 Ramond--Casimir trace arithmetic

This file formalizes the arithmetic/contraction layer behind
Lemma 4.7 and Proposition 4.8 of the paper.

For each A1 factor the paper uses:
* `tau_a = 3 I_a`, hence `I_a = tau_a / 3`;
* the Casimir of the fundamental two-dimensional A1 module is `3/2`;
* the quadratic Ramond contraction contributes
      2 I_a * (3/2) = tau_a.

Summing over the three triality factors gives contraction coefficient
`gamma = 1` for the total Casimir.

The common Ramond trace formula is then specialized to

  k = -1,  h∨(D4) = 6,  p_D4(-1) = 1,  gamma = 1,

which yields

  tr(Ω♮)/dim(M) = 5 h + 1/4.

The representation-theoretic statements that produce the common trace
formula and identify the contraction with the displayed scalar remain
external inputs.  All scalar simplifications are checked here.
-/

namespace ArakawaMoreau
namespace D4

/-- Dual Coxeter number of D4. -/
def dualCoxeter : ℚ := 6

/-- The level of the new D4 case. -/
def affineLevelQ : ℚ := -1

/-- The specialized polynomial value `p_D4(-1) = 1`. -/
def pAtMinusOne : ℚ := 1

/-- The D4 contraction coefficient in the uniform Ramond trace formula. -/
def contractionGamma : ℚ := 1

/--
Arithmetic core of Lemma 4.7 for a single A1 factor:
if `I_a = tau_a / 3` and the Casimir on U is `3/2`, then
`2 I_a (3/2) = tau_a`.
-/
theorem one_factor_contraction (tau : ℚ) :
    2 * (tau / 3) * (3 / 2) = tau := by
  ring

/-- The same identity written with an explicit trace-form scalar `I`. -/
theorem one_factor_contraction_of_trace_index
    (tau I : ℚ)
    (hI : I = tau / 3) :
    2 * I * (3 / 2) = tau := by
  rw [hI]
  exact one_factor_contraction tau

/--
Summing the three A1 contributions gives exactly the total Casimir
trace `tau1 + tau3 + tau4`.
-/
theorem total_contraction
    (tau1 tau3 tau4 : ℚ) :
    2 * (tau1 / 3) * (3 / 2)
      + 2 * (tau3 / 3) * (3 / 2)
      + 2 * (tau4 / 3) * (3 / 2)
      = tau1 + tau3 + tau4 := by
  ring

/--
Hence, if `tau = tau1 + tau3 + tau4`, the total quadratic term has
coefficient one relative to the total Casimir trace.
-/
theorem total_contraction_eq_totalCasimirTrace
    (tau tau1 tau3 tau4 : ℚ)
    (htau : tau = tau1 + tau3 + tau4) :
    2 * (tau1 / 3) * (3 / 2)
      + 2 * (tau3 / 3) * (3 / 2)
      + 2 * (tau4 / 3) * (3 / 2)
      = tau := by
  rw [total_contraction]
  exact htau.symm

/--
The specialized right-hand side of the common trace formula:
`2 (k + h∨) h + (1/2) p(k) = 10 h + 1/2`.
-/
theorem specialized_common_rhs (h : ℚ) :
    2 * (affineLevelQ + dualCoxeter) * h
        + (1 / 2 : ℚ) * pAtMinusOne
      = 10 * h + 1 / 2 := by
  norm_num [affineLevelQ, dualCoxeter, pAtMinusOne]

/--
The coefficient on the left-hand side of the uniform trace formula is
`1 + gamma = 2`.
-/
theorem specialized_left_coefficient :
    1 + contractionGamma = (2 : ℚ) := by
  norm_num [contractionGamma]

/--
Arithmetic specialization of Proposition 2.5 to D4 at level -1.

Input:
  `(1 + gamma) * avg = 2(k+h∨)h + (1/2)p(k)`.

Output:
  `avg = 5h + 1/4`.
-/
theorem ramond_trace_identity_from_uniform_formula
    (avg h : ℚ)
    (huniform :
      (1 + contractionGamma) * avg =
        2 * (affineLevelQ + dualCoxeter) * h
          + (1 / 2 : ℚ) * pAtMinusOne) :
    avg = 5 * h + 1 / 4 := by
  rw [specialized_left_coefficient] at huniform
  rw [specialized_common_rhs] at huniform
  linarith

/--
Version with numerator `tau` and nonzero dimension `N`.
This is the exact shape of Proposition 4.8:
`tau / N = 5h + 1/4`.
-/
theorem ramond_trace_identity
    (tau N h : ℚ)
    (_hN : N ≠ 0)
    (huniform :
      (1 + contractionGamma) * (tau / N) =
        2 * (affineLevelQ + dualCoxeter) * h
          + (1 / 2 : ℚ) * pAtMinusOne) :
    tau / N = 5 * h + 1 / 4 := by
  exact ramond_trace_identity_from_uniform_formula (tau / N) h huniform

/--
The paper's trace function agrees with the one already defined in
`D4.lean`.
-/
theorem trace_identity_matches_A
    (avg h : ℚ)
    (huniform :
      (1 + contractionGamma) * avg =
        2 * (affineLevelQ + dualCoxeter) * h
          + (1 / 2 : ℚ) * pAtMinusOne) :
    avg = A h := by
  simpa [A] using ramond_trace_identity_from_uniform_formula avg h huniform

/--
At the Ramond ground energy `h0 = 1/4`, the trace formula gives average
Casimir `3/2`.
-/
theorem ground_energy_average :
    A h0 = (3 / 2 : ℚ) := by
  norm_num [A, h0]

/--
At the first positive shift, the trace formula gives `13/2`.
-/
theorem first_shift_average :
    A (h0 + 1) = (13 / 2 : ℚ) := by
  norm_num [A, h0]

/--
The first shifted average exceeds the global allowed Casimir maximum.
-/
theorem trace_gap_at_first_shift :
    Cmax < A (h0 + 1) := by
  norm_num [A, h0, Cmax]

/--
Monotonicity of the D4 trace function.
-/
theorem A_strictMono :
    StrictMono A := by
  intro x y hxy
  dsimp [A]
  linarith

/--
Therefore every positive integral shift lies beyond the global
Casimir bound.  This recovers the numerical input to Theorem 4.13
directly from the trace formula constants.
-/
theorem trace_gap_all_positive_shifts
    (m : ℕ) (hm : 1 ≤ m) :
    Cmax < A (h0 + (m : ℚ)) := by
  have hmQ : (1 : ℚ) ≤ (m : ℚ) := by
    exact_mod_cast hm
  have hmono :
      A (h0 + 1) ≤ A (h0 + (m : ℚ)) := by
    dsimp [A, h0]
    linarith
  exact lt_of_lt_of_le trace_gap_at_first_shift hmono

/--
A compact numerical certificate for Proposition 4.8 + the gap used
in Theorem 4.13.
-/
theorem trace_gap_certificate :
    dualCoxeter = 6 ∧
    affineLevelQ = -1 ∧
    pAtMinusOne = 1 ∧
    contractionGamma = 1 ∧
    A h0 = (3 / 2 : ℚ) ∧
    A (h0 + 1) = (13 / 2 : ℚ) ∧
    Cmax < A (h0 + 1) := by
  constructor
  · rfl
  constructor
  · rfl
  constructor
  · rfl
  constructor
  · rfl
  constructor
  · exact ground_energy_average
  constructor
  · exact first_shift_average
  · exact trace_gap_at_first_shift

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 14/28: ArakawaMoreau.Cases.D4PBWSpanning -/
/-==========================================================================-/

/-!
# D4 Lemma 4.2: from PBW spanning to the one-dimensional extremal line

`D4ExtremalPBW.lean` proves the finite combinatorial statement:

  every PBW monomial of conformal degree 2 and q_a-charge 4
  is exactly the pair of undifferentiated distinguished currents.

This file adds the remaining abstract PBW-spanning interface and turns
that combinatorial classification into a one-dimensional simultaneous
weight-space statement.

The only remaining VOA-specific input is that every state in the
relevant simultaneous degree/weight space is a finite linear
combination of PBW monomial states whose monomials have doubled degree
4 and charge 4.
-/

namespace ArakawaMoreau
namespace D4

section SpanByUniqueMonomial

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
The unique extremal PBW monomial.
-/
def extremalPair : List ExtremalAtom :=
  [.distinguishedCurrent 0, .distinguishedCurrent 0]

theorem extremalPair_degree :
    monomialDoubledDegree extremalPair = 4 := by
  norm_num [extremalPair, monomialDoubledDegree,
    atomDoubledDegree]

theorem extremalPair_charge :
    monomialCharge extremalPair = 4 := by
  norm_num [extremalPair, monomialCharge, atomCharge]

/-
An abstract evaluation map sending a combinatorial PBW monomial to the
corresponding state of the W-algebra.
-/
variable (pbwState : List ExtremalAtom → W)

/--
The distinguished square-current state.
-/
def extremalSquareState : W :=
  pbwState extremalPair

/--
Every extremal PBW monomial evaluates to the same square-current state,
because the combinatorial classification proves the monomial itself is
`extremalPair`.
-/
theorem pbwState_eq_extremalSquare
    (xs : List ExtremalAtom)
    (hdeg : monomialDoubledDegree xs = 4)
    (hcharge : monomialCharge xs = 4) :
    pbwState xs = extremalSquareState pbwState := by
  have hxs :
      xs = extremalPair := by
    simpa [extremalPair] using
      extremal_monomial_eq_pair xs hdeg hcharge
  rw [hxs]
  rfl

/--
A finite linear combination of extremal PBW monomial states collapses
to a scalar multiple of the unique square-current state.
-/
theorem linear_combination_extremal_is_line
    (terms : List (ℚ × List ExtremalAtom))
    (hterms :
      ∀ t ∈ terms,
        monomialDoubledDegree t.2 = 4 ∧
        monomialCharge t.2 = 4) :
    (terms.map (fun t => t.1 • pbwState t.2)).sum
      =
    (terms.map Prod.fst).sum •
      extremalSquareState pbwState := by
  induction terms with
  | nil =>
      simp
  | cons t ts ih =>
      have ht :
          monomialDoubledDegree t.2 = 4 ∧
          monomialCharge t.2 = 4 := by
        exact hterms t (by simp)
      have hts :
          ∀ u ∈ ts,
            monomialDoubledDegree u.2 = 4 ∧
            monomialCharge u.2 = 4 := by
        intro u hu
        exact hterms u (by simp [hu])
      have hpbw :
          pbwState t.2 =
            extremalSquareState pbwState :=
        pbwState_eq_extremalSquare
          pbwState t.2 ht.1 ht.2
      simp [hpbw, ih hts, add_smul]

/--
PBW spanning interface for the simultaneous degree/weight space.

A state satisfying `InExtremalSpace` is represented by a finite linear
combination of PBW monomials, each of doubled degree 4 and charge 4.
-/
def PBWSpansExtremalSpace
    (InExtremalSpace : W → Prop)
    (pbwState : List ExtremalAtom → W) : Prop :=
  ∀ v : W, InExtremalSpace v →
    ∃ terms : List (ℚ × List ExtremalAtom),
      v =
        (terms.map
          (fun t => t.1 • pbwState t.2)).sum
      ∧
      ∀ t ∈ terms,
        monomialDoubledDegree t.2 = 4 ∧
        monomialCharge t.2 = 4

/--
Lemma 4.2, line-containment form:
PBW spanning plus the combinatorial uniqueness theorem forces every
state in the simultaneous extremal space to lie on the line generated
by the square-current state.
-/
theorem extremal_space_lies_in_square_line
    (InExtremalSpace : W → Prop)
    (pbwState : List ExtremalAtom → W)
    (hPBW :
      PBWSpansExtremalSpace
        InExtremalSpace pbwState)
    (v : W)
    (hv : InExtremalSpace v) :
    ∃ c : ℚ,
      v = c • extremalSquareState pbwState := by
  obtain ⟨terms, hvTerms, hterms⟩ :=
    hPBW v hv
  refine ⟨(terms.map Prod.fst).sum, ?_⟩
  calc
    v =
        (terms.map
          (fun t => t.1 • pbwState t.2)).sum :=
      hvTerms
    _ =
        (terms.map Prod.fst).sum •
          extremalSquareState pbwState :=
      linear_combination_extremal_is_line
        pbwState terms hterms

/--
If the square-current itself belongs to the extremal space and is
nonzero, then the extremal space is exactly one-dimensional in the
usual line sense: every vector is a scalar multiple of it, and the
generator is nonzero.
-/
theorem extremal_space_one_dimensional_line
    (InExtremalSpace : W → Prop)
    (pbwState : List ExtremalAtom → W)
    (hPBW :
      PBWSpansExtremalSpace
        InExtremalSpace pbwState)
    (_hSquareMem :
      InExtremalSpace
        (extremalSquareState pbwState))
    (hSquareNonzero :
      extremalSquareState pbwState ≠ 0) :
    (∀ v : W, InExtremalSpace v →
      ∃ c : ℚ,
        v = c • extremalSquareState pbwState)
    ∧
    extremalSquareState pbwState ≠ 0 := by
  constructor
  · intro v hv
    exact extremal_space_lies_in_square_line
      InExtremalSpace pbwState hPBW v hv
  · exact hSquareNonzero

end SpanByUniqueMonomial

section DSClassApplication

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
Apply the PBW spanning theorem directly to a DS class known to lie in
the extremal simultaneous space.
-/
theorem ds_class_on_extremal_line_of_PBW_spanning
    (InExtremalSpace : W → Prop)
    (pbwState : List ExtremalAtom → W)
    (hPBW :
      PBWSpansExtremalSpace
        InExtremalSpace pbwState)
    (dsClass : W)
    (hClass :
      InExtremalSpace dsClass) :
    ∃ c : ℚ,
      dsClass =
        c • extremalSquareState pbwState := by
  exact extremal_space_lies_in_square_line
    InExtremalSpace pbwState hPBW
    dsClass hClass

end DSClassApplication

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 15/28: ArakawaMoreau.Cases.D4DegreeWeight -/
/-==========================================================================-/

/-!
# D4 Proposition 4.11: degree--weight relation at the Ramond bottom

This file formalizes the linear arithmetic behind Proposition 4.11.

The paper uses the shifted Cartan relation

  lambda = nu + varpi_1,

where `nu` is the original g^natural-weight and `lambda` is the
Ramond-shifted weight.  At the Ramond bottom,

  d + nu(x) + 1/4 = 1/4,

so

  d + nu(x) = 0.

Since `x = varpi_1^vee` and `varpi_1(x) = 1/2`, one has

  nu(x) = lambda(x) - 1/2,

and therefore

  d = 1/2 - lambda(x).

This is exactly the arithmetic content of Proposition 4.11.
The representation-theoretic input that the Cartan zero mode is shifted
by `varpi_1` under Li twisting remains external.
-/

namespace ArakawaMoreau
namespace D4

/-- In the chosen normalization, `varpi_1(x) = 1/2`. -/
def omega1OnX : ℚ := 1 / 2

theorem omega1OnX_value :
    omega1OnX = (1 / 2 : ℚ) := by
  rfl

/--
Abstract shifted-weight relation:
`lambda(x) = nu(x) + varpi_1(x)`.
-/
def shiftedXValue (nuX : ℚ) : ℚ :=
  nuX + omega1OnX

/--
Invert the shifted-weight relation:
`nu(x) = lambda(x) - 1/2`.
-/
theorem original_x_from_shifted_x
    (nuX lambdaX : ℚ)
    (hshift : lambdaX = shiftedXValue nuX) :
    nuX = lambdaX - 1 / 2 := by
  dsimp [shiftedXValue, omega1OnX] at hshift
  linarith

/--
At the Ramond bottom, equality of energies gives
`d + nu(x) + 1/4 = 1/4`, hence `d + nu(x) = 0`.
-/
theorem bottom_energy_relation
    (d nuX : ℚ)
    (hbottom :
      d + nuX + 1 / 4 = (1 / 4 : ℚ)) :
    d + nuX = 0 := by
  linarith

/--
Equivalent solved form: `d = -nu(x)`.
-/
theorem degree_eq_neg_original_x
    (d nuX : ℚ)
    (hbottom :
      d + nuX + 1 / 4 = (1 / 4 : ℚ)) :
    d = -nuX := by
  have h := bottom_energy_relation d nuX hbottom
  linarith

/--
Proposition 4.11, scalar form:
from the bottom-energy equation and the shifted-weight equation,
derive
  `d = 1/2 - lambda(x)`.
-/
theorem degree_weight_relation
    (d nuX lambdaX : ℚ)
    (hbottom :
      d + nuX + 1 / 4 = (1 / 4 : ℚ))
    (hshift :
      lambdaX = shiftedXValue nuX) :
    d = 1 / 2 - lambdaX := by
  have hnu :
      nuX = lambdaX - 1 / 2 :=
    original_x_from_shifted_x nuX lambdaX hshift
  have hdeg :
      d = -nuX :=
    degree_eq_neg_original_x d nuX hbottom
  linarith

/--
Conversely, the two displayed formulas imply the bottom-energy relation.
Useful for audit and rewriting in later case files.
-/
theorem bottom_energy_of_degree_weight_relation
    (d nuX lambdaX : ℚ)
    (hshift :
      lambdaX = shiftedXValue nuX)
    (hdegree :
      d = 1 / 2 - lambdaX) :
    d + nuX + 1 / 4 = (1 / 4 : ℚ) := by
  have hnu :
      nuX = lambdaX - 1 / 2 :=
    original_x_from_shifted_x nuX lambdaX hshift
  linarith

/--
For an allowed D4 shifted highest weight
`lambda = m1*varpi1 + m3*varpi3 + m4*varpi4`,
only the first coordinate pairs with `x`, so
`lambda(x) = m1/2`.
-/
def allowedLambdaX (t : AllowedTriple) : ℚ :=
  (t.m1 : ℚ) / 2

/--
The corresponding original weight x-value is
`nu(x) = (m1 - 1)/2`.
-/
def allowedNuX (t : AllowedTriple) : ℚ :=
  ((t.m1 : ℚ) - 1) / 2

theorem allowed_shift_relation
    (t : AllowedTriple) :
    allowedLambdaX t = shiftedXValue (allowedNuX t) := by
  dsimp [allowedLambdaX, allowedNuX, shiftedXValue, omega1OnX]
  ring

/--
At the Ramond bottom, Proposition 4.11 forces the original degree of an
allowed constituent to be
  `(1 - m1)/2`.
-/
theorem allowed_degree_formula
    (t : AllowedTriple)
    (d : ℚ)
    (hbottom :
      d + allowedNuX t + 1 / 4 = (1 / 4 : ℚ)) :
    d = (1 - (t.m1 : ℚ)) / 2 := by
  have hrel :=
    degree_weight_relation
      d (allowedNuX t) (allowedLambdaX t)
      hbottom (allowed_shift_relation t)
  dsimp [allowedLambdaX] at hrel
  linarith

/--
The older `originalDegree` definition in `D4Ground.lean` is exactly the
formula derived from Proposition 4.11.
-/
def derivedOriginalDegree (t : AllowedTriple) : ℚ :=
  (1 - (t.m1 : ℚ)) / 2

theorem derivedOriginalDegree_eq_formula
    (t : AllowedTriple) :
    derivedOriginalDegree t =
      (1 - (t.m1 : ℚ)) / 2 := by
  rfl

/--
For `m1=0`, Proposition 4.11 gives degree `1/2`.
-/
theorem allowed_degree_half_of_m1_zero
    (t : AllowedTriple)
    (d : ℚ)
    (hm1 : t.m1 = 0)
    (hbottom :
      d + allowedNuX t + 1 / 4 = (1 / 4 : ℚ)) :
    d = (1 / 2 : ℚ) := by
  have h := allowed_degree_formula t d hbottom
  rw [hm1] at h
  norm_num at h ⊢
  exact h

/--
For `m1=1`, Proposition 4.11 gives degree zero.
-/
theorem allowed_degree_zero_of_m1_one
    (t : AllowedTriple)
    (d : ℚ)
    (hm1 : t.m1 = 1)
    (hbottom :
      d + allowedNuX t + 1 / 4 = (1 / 4 : ℚ)) :
    d = 0 := by
  have h := allowed_degree_formula t d hbottom
  rw [hm1] at h
  norm_num at h ⊢
  exact h

/--
Package form mirroring equations (119)--(121):
the original x-weight is the shifted x-weight minus `1/2`, and the
original degree cancels the original x-weight at the Ramond bottom.
-/
theorem proposition_4_11_package
    (d nuX lambdaX : ℚ)
    (hbottom :
      d + nuX + 1 / 4 = (1 / 4 : ℚ))
    (hshift :
      lambdaX = shiftedXValue nuX) :
    nuX = lambdaX - 1 / 2 ∧
    d = 1 / 2 - lambdaX ∧
    d + nuX = 0 := by
  constructor
  · exact original_x_from_shifted_x nuX lambdaX hshift
  constructor
  · exact degree_weight_relation d nuX lambdaX hbottom hshift
  · exact bottom_energy_relation d nuX hbottom

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 16/28: ArakawaMoreau.Cases.D4TraceStructure -/
/-==========================================================================-/

/-!
# D4 trace structure: the representation-theoretic reduction of Lemma 4.7

This file moves one layer upstream from `D4Trace.lean`.

The paper proves:
1. mixed trace terms between distinct A1 summands vanish;
2. for one A1 summand, the trace form is `I_a (.|.)`;
3. tracing the A1 Casimir gives `tau_a = 3 I_a`;
4. the A1 Casimir on the fundamental factor of
   `U = 2 ⊠ 2 ⊠ 2` is `3/2`;
5. hence the quadratic Ramond term contributes
   `tau_a <u,v>` from each summand;
6. summing gives `tr Q(u,v) = tau <u,v>`.

We formalize the algebraic deductions from these inputs.  The actual
construction of the A1 actions and the invariant trace form remains a
representation-theoretic interface.
-/

namespace ArakawaMoreau
namespace D4

section CrossTerms

/--
Abstract perfectness argument behind equation (108).

For a perfect Lie algebra every `x` is a commutator.  If an invariant
cross trace form vanishes on commutators against a commuting second
summand, then it vanishes identically.

The premise `hcommutatorZero` packages the elementary trace-cyclicity
calculation; Lean checks the perfectness-to-global-vanishing step.
-/
theorem cross_trace_zero_of_perfectness
    {A B : Type*}
    (bracket : A → A → A)
    (crossTrace : A → B → ℚ)
    (hperfect : ∀ x : A, ∃ u v : A, x = bracket u v)
    (hcommutatorZero :
      ∀ u v : A, ∀ y : B,
        crossTrace (bracket u v) y = 0) :
    ∀ x : A, ∀ y : B, crossTrace x y = 0 := by
  intro x y
  obtain ⟨u, v, huv⟩ := hperfect x
  rw [huv]
  exact hcommutatorZero u v y

end CrossTerms

section A1Normalization

/--
In the D4 normalization, the fundamental weight of A1 has squared
length `1/2`.
-/
def fundamentalWeightSq : ℚ := 1 / 2

/--
The Weyl vector of A1 is the fundamental weight itself, so
`(ϖ | ϖ + 2ρ) = 3 (ϖ|ϖ)`.
-/
def fundamentalCasimirFromPairing : ℚ :=
  3 * fundamentalWeightSq

/--
The fundamental A1 Casimir is `3/2`, now derived from the normalized
weight square rather than entered as the final value.
-/
theorem fundamentalCasimir_from_normalization :
    fundamentalCasimirFromPairing = (3 / 2 : ℚ) := by
  norm_num [fundamentalCasimirFromPairing, fundamentalWeightSq]

/--
The value just derived agrees with the Casimir formula already used in
the D4 finite-data file.
-/
theorem fundamentalCasimir_agrees :
    fundamentalCasimirFromPairing = a1Casimir 1 := by
  rw [fundamentalCasimir_from_normalization, a1Casimir_fundamental]

/--
For a three-dimensional orthonormal basis of an A1 summand,
`tau_a = 3 I_a`.
-/
theorem trace_index_from_three_basis
    (tau I : ℚ)
    (htau : tau = 3 * I) :
    I = tau / 3 := by
  linarith

/--
One-factor contraction in a form closer to Lemma 4.7:
from `tau = 3 I` and Casimir scalar `3/2`, the quadratic contribution
has coefficient `tau`.
-/
theorem factor_contraction_from_trace_index
    (tau I : ℚ)
    (htau : tau = 3 * I) :
    2 * I * fundamentalCasimirFromPairing = tau := by
  rw [fundamentalCasimir_from_normalization]
  linarith

end A1Normalization

section TrialitySum

/--
After mixed terms vanish, the three diagonal A1 contributions sum to
the total Casimir trace.
-/
theorem three_factor_contraction_from_indices
    (tau1 tau3 tau4 I1 I3 I4 : ℚ)
    (h1 : tau1 = 3 * I1)
    (h3 : tau3 = 3 * I3)
    (h4 : tau4 = 3 * I4) :
    2 * I1 * fundamentalCasimirFromPairing
      + 2 * I3 * fundamentalCasimirFromPairing
      + 2 * I4 * fundamentalCasimirFromPairing
      = tau1 + tau3 + tau4 := by
  rw [fundamentalCasimir_from_normalization]
  linarith

/--
If `tau` is the trace of the total Casimir, the full diagonal
contraction equals `tau`.
-/
theorem full_contraction_is_total_trace
    (tau tau1 tau3 tau4 I1 I3 I4 : ℚ)
    (htotal : tau = tau1 + tau3 + tau4)
    (h1 : tau1 = 3 * I1)
    (h3 : tau3 = 3 * I3)
    (h4 : tau4 = 3 * I4) :
    2 * I1 * fundamentalCasimirFromPairing
      + 2 * I3 * fundamentalCasimirFromPairing
      + 2 * I4 * fundamentalCasimirFromPairing
      = tau := by
  calc
    2 * I1 * fundamentalCasimirFromPairing
        + 2 * I3 * fundamentalCasimirFromPairing
        + 2 * I4 * fundamentalCasimirFromPairing
        = tau1 + tau3 + tau4 :=
      three_factor_contraction_from_indices
        tau1 tau3 tau4 I1 I3 I4 h1 h3 h4
    _ = tau := htotal.symm

/--
The scalar coefficient multiplying the total Casimir trace is therefore
one.  This is the numerical content of `gamma = 1`.
-/
theorem gamma_one_from_full_contraction
    (tau pairing qtrace : ℚ)
    (hQ : qtrace = tau * pairing) :
    qtrace = (1 : ℚ) * tau * pairing := by
  simpa using hQ

end TrialitySum

section TracedRamondRelation

/--
After taking the trace of the specialized D4 Ramond relation and using
`tr Q(u,v) = tau <u,v>`, one obtains

  <u,v> * (2 tau - (10 h + 1/2) N) = 0.

For a pair with nonzero symplectic pairing this forces the scalar
identity in parentheses to vanish.
-/
theorem scalar_relation_of_nonzero_pairing
    (tau N h pairing : ℚ)
    (hpair : pairing ≠ 0)
    (htrace :
      pairing * (2 * tau - (10 * h + 1 / 2) * N) = 0) :
    2 * tau = (10 * h + 1 / 2) * N := by
  have hzero :
      2 * tau - (10 * h + 1 / 2) * N = 0 := by
    rcases mul_eq_zero.mp htrace with hp | hs
    · exact False.elim (hpair hp)
    · exact hs
  linarith

/--
Divide the preceding scalar identity by the nonzero dimension `N`.
This recovers Proposition 4.8:
  tau / N = 5h + 1/4.
-/
theorem proposition_4_8_from_traced_relation
    (tau N h pairing : ℚ)
    (hN : N ≠ 0)
    (hpair : pairing ≠ 0)
    (htrace :
      pairing * (2 * tau - (10 * h + 1 / 2) * N) = 0) :
    tau / N = 5 * h + 1 / 4 := by
  have hscalar :
      2 * tau = (10 * h + 1 / 2) * N :=
    scalar_relation_of_nonzero_pairing tau N h pairing hpair htrace
  field_simp [hN]
  linarith

/--
The same result expressed using the D4 trace function `A`.
-/
theorem proposition_4_8_matches_A
    (tau N h pairing : ℚ)
    (hN : N ≠ 0)
    (hpair : pairing ≠ 0)
    (htrace :
      pairing * (2 * tau - (10 * h + 1 / 2) * N) = 0) :
    tau / N = A h := by
  simpa [A] using
    proposition_4_8_from_traced_relation tau N h pairing hN hpair htrace

end TracedRamondRelation

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 17/28: ArakawaMoreau.Cases.D4Reduction -/
/-==========================================================================-/

/-!
# D4 exact reduction of the three triality singular vectors

This file formalizes the algebraic core of Proposition 4.3 and the
generator-identification part of Proposition 4.4.

For each outer node `a ∈ {1,3,4}` the paper proves:

1. the DS class `[s_a]_DS` is nonzero;
2. its reduced conformal weight is `2`;
3. its g^natural-weight is `4 varpi_a`;
4. the corresponding simultaneous weight space is one-dimensional,
   spanned by `:J_a^2:`.

Therefore

  [s_a]_DS = c_a :J_a^2:,   c_a != 0.

The nonzero scalar is irrelevant for ideal generation.  We formalize
that statement abstractly for any class of "admissible ideals" whose
underlying objects are rational submodules.  Hence exactness may replace
the three reduced affine generators by the three square-current
generators without changing the generated reduced ideal.

The genuine BRST facts (nonvanishing, weights, one-dimensional extremal
space, exactness of reduction) remain explicit inputs.
-/

namespace ArakawaMoreau
namespace D4

section OneDimensionalLine

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
If a nonzero vector lies on the line spanned by `j2`, then the scalar
coefficient relating it to `j2` is necessarily nonzero.
-/
theorem nonzero_scalar_on_extremal_line
    (dsClass j2 : W)
    (hDS : dsClass ≠ 0)
    (hLine : ∃ c : ℚ, dsClass = c • j2) :
    ∃ c : ℚ, c ≠ 0 ∧ dsClass = c • j2 := by
  obtain ⟨c, hc⟩ := hLine
  refine ⟨c, ?_, hc⟩
  intro hc0
  apply hDS
  rw [hc0] at hc
  simpa using hc

/--
Abstract Proposition 4.3 for one triality node.

The hypothesis `hExtremalLine` is the formal interface for the
one-dimensional simultaneous weight space of Lemma 4.2.
-/
theorem exact_reduced_singular_vector
    (dsClass currentSquare : W)
    (hDS : dsClass ≠ 0)
    (hExtremalLine :
      ∃ c : ℚ, dsClass = c • currentSquare) :
    ∃ c : ℚ, c ≠ 0 ∧
      dsClass = c • currentSquare := by
  exact nonzero_scalar_on_extremal_line
    dsClass currentSquare hDS hExtremalLine

end OneDimensionalLine

section TrialityFamily

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
The three instances of Proposition 4.3, indexed by the D4 outer nodes.
-/
theorem exact_reduced_triality_family
    (dsClass currentSquare : OuterNode → W)
    (hDS : ∀ a, dsClass a ≠ 0)
    (hExtremalLine :
      ∀ a, ∃ c : ℚ,
        dsClass a = c • currentSquare a) :
    ∀ a, ∃ c : ℚ, c ≠ 0 ∧
      dsClass a = c • currentSquare a := by
  intro a
  exact exact_reduced_singular_vector
    (dsClass a) (currentSquare a)
    (hDS a) (hExtremalLine a)

end TrialityFamily

section ScalarMembership

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
A nonzero scalar multiple belongs to a rational submodule iff the
original vector belongs to it.
-/
theorem smul_mem_submodule_iff
    (I : Submodule ℚ W)
    (c : ℚ) (hc : c ≠ 0)
    (x : W) :
    c • x ∈ I ↔ x ∈ I := by
  constructor
  · intro hcx
    have hinv : c⁻¹ • (c • x) ∈ I :=
      I.smul_mem c⁻¹ hcx
    simpa [smul_smul, hc] using hinv
  · intro hx
    exact I.smul_mem c hx

/--
Pointwise nonzero rescaling of a generator family does not change
whether an arbitrary submodule contains all generators.
-/
theorem contains_family_iff_of_nonzero_scalars
    {ι : Type*}
    (f g : ι → W)
    (hscale :
      ∀ i, ∃ c : ℚ, c ≠ 0 ∧
        f i = c • g i)
    (I : Submodule ℚ W) :
    (∀ i, f i ∈ I) ↔ (∀ i, g i ∈ I) := by
  constructor
  · intro hf i
    obtain ⟨c, hc, hfg⟩ := hscale i
    have hmem : c • g i ∈ I := by
      simpa [hfg] using hf i
    exact (smul_mem_submodule_iff I c hc (g i)).mp hmem
  · intro hg i
    obtain ⟨c, hc, hfg⟩ := hscale i
    rw [hfg]
    exact I.smul_mem c (hg i)

end ScalarMembership

section GenericIdealGeneration

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
Generic generated ideal.

`IsIdeal` may encode any additional vertex-algebraic closure conditions
on a rational submodule.  The generated ideal is the intersection of
all admissible ideals containing the chosen generator family.

This lets us prove invariance under nonzero rescaling without
formalizing the vertex operations themselves.
-/
def generatedIdeal
    {ι : Type*}
    (IsIdeal : Submodule ℚ W → Prop)
    (g : ι → W) : Submodule ℚ W :=
  sInf {I : Submodule ℚ W |
    IsIdeal I ∧ ∀ i, g i ∈ I}

/--
Nonzero pointwise rescaling does not change the generic generated ideal.
-/
theorem generatedIdeal_eq_of_nonzero_scalars
    {ι : Type*}
    (IsIdeal : Submodule ℚ W → Prop)
    (f g : ι → W)
    (hscale :
      ∀ i, ∃ c : ℚ, c ≠ 0 ∧
        f i = c • g i) :
    generatedIdeal IsIdeal f =
      generatedIdeal IsIdeal g := by
  have hsets :
      {I : Submodule ℚ W |
        IsIdeal I ∧ ∀ i, f i ∈ I}
      =
      {I : Submodule ℚ W |
        IsIdeal I ∧ ∀ i, g i ∈ I} := by
    ext I
    simp only [Set.mem_ofPred_eq]
    constructor
    · rintro ⟨hI, hf⟩
      exact ⟨hI,
        (contains_family_iff_of_nonzero_scalars
          f g hscale I).mp hf⟩
    · rintro ⟨hI, hg⟩
      exact ⟨hI,
        (contains_family_iff_of_nonzero_scalars
          f g hscale I).mpr hg⟩
  unfold generatedIdeal
  rw [hsets]

/--
Apply the generic rescaling theorem to the three D4 reduced singular
vectors and the three current squares.
-/
theorem triality_generated_ideal_eq
    (IsIdeal : Submodule ℚ W → Prop)
    (dsClass currentSquare : OuterNode → W)
    (hDS : ∀ a, dsClass a ≠ 0)
    (hExtremalLine :
      ∀ a, ∃ c : ℚ,
        dsClass a = c • currentSquare a) :
    generatedIdeal IsIdeal dsClass =
      generatedIdeal IsIdeal currentSquare := by
  have hscale :
      ∀ a, ∃ c : ℚ, c ≠ 0 ∧
        dsClass a = c • currentSquare a :=
    exact_reduced_triality_family
      dsClass currentSquare hDS hExtremalLine
  exact generatedIdeal_eq_of_nonzero_scalars
    IsIdeal dsClass currentSquare hscale

end GenericIdealGeneration

section ExactReductionIdeal

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
Ideal-level core of Proposition 4.4.

Suppose exact BRST reduction has already identified the reduced ideal
of the affine quotient with the admissible ideal generated by the three
DS classes.  Proposition 4.3 lets Lean replace those classes by the
three square-current generators.

Thus the only remaining external input here is the exactness statement
itself.
-/
theorem exact_reduced_triality_ideal
    (IsIdeal : Submodule ℚ W → Prop)
    (ReducedIdeal : Submodule ℚ W)
    (dsClass currentSquare : OuterNode → W)
    (hExact :
      ReducedIdeal =
        generatedIdeal IsIdeal dsClass)
    (hDS : ∀ a, dsClass a ≠ 0)
    (hExtremalLine :
      ∀ a, ∃ c : ℚ,
        dsClass a = c • currentSquare a) :
    ReducedIdeal =
      generatedIdeal IsIdeal currentSquare := by
  calc
    ReducedIdeal =
        generatedIdeal IsIdeal dsClass := hExact
    _ = generatedIdeal IsIdeal currentSquare :=
      triality_generated_ideal_eq
        IsIdeal dsClass currentSquare
        hDS hExtremalLine

end ExactReductionIdeal


section Proposition43FromLemma41

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
Proposition 4.3 with Lemma 4.1 expanded one layer upstream.

Instead of taking `[s_a]_DS != 0` directly, this theorem derives it from:
* the negative affine-wall evaluation;
* the DS nonvanishing criterion for the irreducible quotient;
* exactness;
* cyclic generation by the BRST class.
-/
theorem exact_reduced_singular_vector_from_wall
    (CyclicModule : Submodule ℚ W)
    (dsClass currentSquare : W)
    (ReducedIrredNonzero : Prop)
    (hCriterion :
      affineWallEvaluation < 0 →
        ReducedIrredNonzero)
    (hExact :
      ReducedIrredNonzero →
        CyclicModule ≠ ⊥)
    (hGenerated :
      CyclicModule = Submodule.span ℚ {dsClass})
    (hExtremalLine :
      ∃ c : ℚ,
        dsClass = c • currentSquare) :
    ∃ c : ℚ, c ≠ 0 ∧
      dsClass = c • currentSquare := by
  have hDS : dsClass ≠ 0 :=
    lemma_4_1_core
      CyclicModule dsClass
      ReducedIrredNonzero
      hCriterion hExact hGenerated
  exact exact_reduced_singular_vector
    dsClass currentSquare hDS hExtremalLine

end Proposition43FromLemma41


section Proposition43FromPBWSpanning

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
Current strongest Proposition 4.3 wrapper.

The extremal-line hypothesis is no longer supplied directly.
Instead, the caller supplies:
* the simultaneous-space membership of the DS class;
* PBW spanning of that simultaneous space.

`D4PBWSpanning.lean` derives the one-dimensional line statement from
the finite monomial classification.
-/
theorem exact_reduced_singular_vector_from_PBW_spanning
    (CyclicModule : Submodule ℚ W)
    (dsClass : W)
    (ReducedIrredNonzero : Prop)
    (hCriterion :
      affineWallEvaluation < 0 →
        ReducedIrredNonzero)
    (hExact :
      ReducedIrredNonzero →
        CyclicModule ≠ ⊥)
    (hGenerated :
      CyclicModule = Submodule.span ℚ {dsClass})

    (InExtremalSpace : W → Prop)
    (pbwState : List ExtremalAtom → W)
    (hPBW :
      PBWSpansExtremalSpace
        InExtremalSpace pbwState)
    (hClass :
      InExtremalSpace dsClass) :
    ∃ c : ℚ, c ≠ 0 ∧
      dsClass =
        c • extremalSquareState pbwState := by

  have hDS : dsClass ≠ 0 :=
    lemma_4_1_core
      CyclicModule dsClass
      ReducedIrredNonzero
      hCriterion hExact hGenerated

  have hLine :
      ∃ c : ℚ,
        dsClass =
          c • extremalSquareState pbwState :=
    ds_class_on_extremal_line_of_PBW_spanning
      InExtremalSpace pbwState
      hPBW dsClass hClass

  exact exact_reduced_singular_vector
    dsClass
    (extremalSquareState pbwState)
    hDS hLine

end Proposition43FromPBWSpanning


section Proposition43FromReducedProfile

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
Strongest current Proposition 4.3 wrapper.

The direct extremal-space membership assumption is removed.
Instead, the caller supplies the standard BRST reduction formulas for:
* conformal degree;
* restricted finite weight / q_a-charge.

`D4ReducedProfile.lean` derives degree `2` and charge `4`, hence the
concrete simultaneous-space membership.  PBW spanning then gives the
one-dimensional extremal line.
-/
theorem exact_reduced_singular_vector_from_reduction_formulas
    (CyclicModule : Submodule ℚ W)
    (dsClass : W)
    (ReducedIrredNonzero : Prop)
    (hCriterion :
      affineWallEvaluation < 0 →
        ReducedIrredNonzero)
    (hExact :
      ReducedIrredNonzero →
        CyclicModule ≠ ⊥)
    (hGenerated :
      CyclicModule = Submodule.span ℚ {dsClass})

    (degree : W → ℚ)
    (charge : W → ℤ)
    (pbwState : List ExtremalAtom → W)
    (hPBW :
      PBWSpansExtremalSpace
        (InD4ExtremalSpace degree charge)
        pbwState)

    (hHamiltonian :
      degree dsClass =
        singularAffineDegree -
          (singularWeightCoeff : ℚ) * omegaOnXTheta)
    (hWeightRestriction :
      charge dsClass = singularWeightCoeff) :
    ∃ c : ℚ, c ≠ 0 ∧
      dsClass =
        c • extremalSquareState pbwState := by

  have hClass :
      InD4ExtremalSpace degree charge dsClass :=
    dsClass_profile_from_reduction_formulas
      degree charge dsClass
      hHamiltonian hWeightRestriction

  exact exact_reduced_singular_vector_from_PBW_spanning
    CyclicModule dsClass
    ReducedIrredNonzero
    hCriterion hExact hGenerated
    (InD4ExtremalSpace degree charge)
    pbwState hPBW hClass

end Proposition43FromReducedProfile

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 18/28: ArakawaMoreau.Cases.D4Ground -/
/-==========================================================================-/

/-!
# D4 Ramond ground-space exclusion

This file formalizes the finite combinatorial part of Proposition 4.11,
Corollary 4.12, and the final ground-space exclusion in Theorem 4.13.

For an allowed shifted `A1^3` highest weight

  λ = m₁ ϖ₁ + m₃ ϖ₃ + m₄ ϖ₄,   m_a ∈ {0,1},

the paper gives at the Ramond bottom

  d = 1/2 - λ(x),   x = ϖ₁∨.

Since only the first A1 factor pairs with `x`, this becomes

  d = (1 - m₁)/2.

Thus:
* `m₁ = 0` forces original conformal degree `1/2`, excluded because
  the quotient has no degree-`1/2` states;
* `m₁ = 1` forces original degree `0`;
* degree zero is the vacuum line, so the original finite weight is zero;
* hence `m₃ = m₄ = 0`.

Therefore the only surviving shifted constituent is `(1,0,0)`, the
shifted vacuum constituent.

The statements that degree `1/2` is absent and degree zero is the
vacuum line remain explicit VOA inputs; the arithmetic and finite
weight deduction are proved here.
-/

namespace ArakawaMoreau
namespace D4

/-- The shifted highest weight of the twisted vacuum: `(1,0,0)`. -/
def vacuumTriple : AllowedTriple where
  m1 := 1
  m3 := 0
  m4 := 0
  hm1 := by omega
  hm3 := by omega
  hm4 := by omega

/--
At the Ramond bottom the original conformal degree is
`d = (1 - m₁)/2`.
-/
def originalDegree (t : AllowedTriple) : ℚ :=
  (1 - (t.m1 : ℚ)) / 2

/--
Coordinate model for the original finite weight
`ν = λ - ϖ₁`.

The three coordinates are relative to `(ϖ₁, ϖ₃, ϖ₄)`.
-/
def originalWeight (t : AllowedTriple) : ℤ × ℤ × ℤ :=
  ((t.m1 : ℤ) - 1, (t.m3 : ℤ), (t.m4 : ℤ))

theorem vacuumTriple_originalDegree :
    originalDegree vacuumTriple = 0 := by
  norm_num [originalDegree, vacuumTriple]

theorem vacuumTriple_originalWeight :
    originalWeight vacuumTriple = (0, 0, 0) := by
  norm_num [originalWeight, vacuumTriple]

/-- An allowed first coefficient is either zero or one. -/
theorem m1_zero_or_one (t : AllowedTriple) :
    t.m1 = 0 ∨ t.m1 = 1 := by
  have hm1le : t.m1 ≤ 1 := t.hm1
  omega

/-- If `m₁ = 0`, the original degree is exactly `1/2`. -/
theorem originalDegree_eq_half_of_m1_zero
    (t : AllowedTriple) (h : t.m1 = 0) :
    originalDegree t = (1 / 2 : ℚ) := by
  simp [originalDegree, h]

/-- If `m₁ = 1`, the original degree is zero. -/
theorem originalDegree_eq_zero_of_m1_one
    (t : AllowedTriple) (h : t.m1 = 1) :
    originalDegree t = 0 := by
  simp [originalDegree, h]


/--
Bridge to Proposition 4.11: the ground-file degree formula is exactly
the degree obtained from the bottom-energy and shifted-weight equations.
-/
theorem originalDegree_from_bottom_equations
    (t : AllowedTriple)
    (d : ℚ)
    (hbottom :
      d + allowedNuX t + 1 / 4 = (1 / 4 : ℚ)) :
    d = originalDegree t := by
  have h := allowed_degree_formula t d hbottom
  simpa [originalDegree] using h

/--
If a constituent cannot occur in original degree `1/2`, then its first
coefficient must be one.
-/
theorem m1_eq_one_of_half_degree_excluded
    (t : AllowedTriple)
    (hhalf : originalDegree t ≠ (1 / 2 : ℚ)) :
    t.m1 = 1 := by
  rcases m1_zero_or_one t with h0 | h1
  · exact False.elim (hhalf (originalDegree_eq_half_of_m1_zero t h0))
  · exact h1

/--
Zero original weight determines the unique shifted vacuum triple.
-/
theorem eq_vacuumTriple_of_originalWeight_zero
    (t : AllowedTriple)
    (hwt : originalWeight t = (0, 0, 0)) :
    t = vacuumTriple := by
  have h1 : t.m1 = 1 := by
    have hcoord : (t.m1 : ℤ) - 1 = 0 := by
      exact congrArg Prod.fst hwt
    omega
  have h34 :
      ((t.m3 : ℤ), (t.m4 : ℤ)) = (0, 0) := by
    exact congrArg Prod.snd hwt
  have h3z : (t.m3 : ℤ) = 0 := congrArg Prod.fst h34
  have h4z : (t.m4 : ℤ) = 0 := congrArg Prod.snd h34
  have h3 : t.m3 = 0 := by omega
  have h4 : t.m4 = 0 := by omega
  cases t
  simp_all [vacuumTriple]

/--
Finite ground-space exclusion for a single constituent.

The two hypotheses correspond exactly to the two low-degree facts used
in Theorem 4.13:
* degree `1/2` cannot occur;
* if the constituent is in degree zero, its original finite weight is
  zero (because degree zero is the vacuum line).
-/
theorem ground_constituent_eq_vacuum
    (t : AllowedTriple)
    (hhalf : originalDegree t ≠ (1 / 2 : ℚ))
    (hzero :
      originalDegree t = 0 →
        originalWeight t = (0, 0, 0)) :
    t = vacuumTriple := by
  have h1 : t.m1 = 1 :=
    m1_eq_one_of_half_degree_excluded t hhalf
  have hd0 : originalDegree t = 0 :=
    originalDegree_eq_zero_of_m1_one t h1
  exact eq_vacuumTriple_of_originalWeight_zero t (hzero hd0)

/--
If a nonempty collection of ground constituents satisfies the two
low-degree exclusions, the shifted vacuum constituent occurs.
-/
theorem vacuumTriple_appears
    (Appears : AllowedTriple → Prop)
    (hne : ∃ t, Appears t)
    (hhalf :
      ∀ t, Appears t →
        originalDegree t ≠ (1 / 2 : ℚ))
    (hzero :
      ∀ t, Appears t →
        originalDegree t = 0 →
        originalWeight t = (0, 0, 0)) :
    Appears vacuumTriple := by
  obtain ⟨t, ht⟩ := hne
  have htVac : t = vacuumTriple :=
    ground_constituent_eq_vacuum
      t (hhalf t ht) (hzero t ht)
  simpa [htVac] using ht

/--
Stronger uniqueness form: every appearing ground constituent is the
shifted vacuum constituent.
-/
theorem all_ground_constituents_are_vacuum
    (Appears : AllowedTriple → Prop)
    (hhalf :
      ∀ t, Appears t →
        originalDegree t ≠ (1 / 2 : ℚ))
    (hzero :
      ∀ t, Appears t →
        originalDegree t = 0 →
        originalWeight t = (0, 0, 0)) :
    ∀ t, Appears t → t = vacuumTriple := by
  intro t ht
  exact ground_constituent_eq_vacuum
    t (hhalf t ht) (hzero t ht)

/--
Once the representation-theoretic interface says that occurrence of
the shifted vacuum constituent places the vacuum vector in the ideal,
the ground-space conclusion required by the abstract Casimir criterion
follows automatically.
-/
theorem vacuum_mem_of_ground_data
    {β : Type*}
    (I : β → Prop)
    (vacuum : β)
    (Appears : AllowedTriple → Prop)
    (hne : ∃ t, Appears t)
    (hhalf :
      ∀ t, Appears t →
        originalDegree t ≠ (1 / 2 : ℚ))
    (hzero :
      ∀ t, Appears t →
        originalDegree t = 0 →
        originalWeight t = (0, 0, 0))
    (hVacMem : Appears vacuumTriple → I vacuum) :
    I vacuum := by
  apply hVacMem
  exact vacuumTriple_appears Appears hne hhalf hzero

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 19/28: ArakawaMoreau.Cases.D4ExactQuotient -/
/-==========================================================================-/

/-!
# D4 Proposition 4.4: exact reduction of the triality quotient

This file formalizes the quotient/exact-sequence layer of Proposition 4.4.

Abstractly, let

  R --f--> W --g--> Qred --> 0

be the sequence obtained after minimal DS reduction, where:
* `W` models the universal minimal W-algebra;
* `f.range` is the reduced image of the affine ideal generated by the
  three singular vectors;
* `Qred` models the reduction of the affine quotient `Q`;
* exactness says `range f = ker g`;
* `g` is surjective.

Mathlib's first-isomorphism/exact-sequence theorem gives

  W / range(f) ≃ Qred.

Proposition 4.3 identifies the three reduced singular generators with
nonzero scalar multiples of the three square-current generators.
Therefore

  range(f)
    = <[s_1]_DS,[s_3]_DS,[s_4]_DS>
    = <:J_1^2:,:J_3^2:,:J_4^2:>,

and hence

  Qred ≃ W / <:J_1^2:,:J_3^2:,:J_4^2:>.

The remaining BRST-specific input is precisely the exactness/surjectivity
statement and the identification of `range f` with the ideal generated
by the reduced cyclic generators.
-/

namespace ArakawaMoreau
namespace D4

section ExactSequenceQuotient

variable {R W Qred : Type*}
variable [AddCommGroup R] [Module ℚ R]
variable [AddCommGroup W] [Module ℚ W]
variable [AddCommGroup Qred] [Module ℚ Qred]

/--
First-isomorphism form of exactness.

If `f,g` are exact and `g` is surjective, then the reduced quotient is
linearly equivalent to `W / range(f)`.
-/
noncomputable def quotientEquivOfExact
    (f : R →ₗ[ℚ] W)
    (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g)
    (hsurj : Function.Surjective g) :
    (W ⧸ f.range) ≃ₗ[ℚ] Qred :=
  hexact.linearEquivOfSurjective hsurj

/--
Replace `range(f)` by an equal explicitly described reduced ideal.
-/
noncomputable def quotientEquivOfExactRangeEq
    (f : R →ₗ[ℚ] W)
    (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g)
    (hsurj : Function.Surjective g)
    (J : Submodule ℚ W)
    (hRange : f.range = J) :
    (W ⧸ J) ≃ₗ[ℚ] Qred :=
  (f.range.quotEquivOfEq J hRange).symm.trans
    (quotientEquivOfExact f g hexact hsurj)

/--
The quotient equivalence is independent of how the same kernel ideal
is described: equal submodules give equivalent quotient presentations.
-/
noncomputable def quotientPresentationChange
    (J₁ J₂ : Submodule ℚ W)
    (hJ : J₁ = J₂) :
    (W ⧸ J₁) ≃ₗ[ℚ] (W ⧸ J₂) :=
  J₁.quotEquivOfEq J₂ hJ

end ExactSequenceQuotient

section TrialityExactReduction

variable {R W Qred : Type*}
variable [AddCommGroup R] [Module ℚ R]
variable [AddCommGroup W] [Module ℚ W]
variable [AddCommGroup Qred] [Module ℚ Qred]

/--
Proposition 4.4, abstract quotient-isomorphism form.

Input:
* exactness and surjectivity of the reduced sequence;
* `range(f)` is the ideal generated by the three DS classes;
* Proposition 4.3 data identify each DS class with a nonzero scalar
  multiple of the corresponding square-current state.

Output:
  `W / <square currents> ≃ Qred`.
-/
noncomputable def exact_reduction_triality_quotient
    (f : R →ₗ[ℚ] W)
    (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g)
    (hsurj : Function.Surjective g)

    (IsIdeal : Submodule ℚ W → Prop)
    (dsClass currentSquare : OuterNode → W)

    (hRange :
      f.range =
        generatedIdeal IsIdeal dsClass)

    (hDS :
      ∀ a, dsClass a ≠ 0)

    (hExtremalLine :
      ∀ a, ∃ c : ℚ,
        dsClass a = c • currentSquare a) :
    (W ⧸ generatedIdeal IsIdeal currentSquare)
      ≃ₗ[ℚ] Qred := by

  have hIdeal :
      generatedIdeal IsIdeal dsClass =
        generatedIdeal IsIdeal currentSquare :=
    triality_generated_ideal_eq
      IsIdeal dsClass currentSquare
      hDS hExtremalLine

  have hRangeSquare :
      f.range =
        generatedIdeal IsIdeal currentSquare := by
    calc
      f.range =
          generatedIdeal IsIdeal dsClass := hRange
      _ =
          generatedIdeal IsIdeal currentSquare := hIdeal

  exact quotientEquivOfExactRangeEq
    f g hexact hsurj
    (generatedIdeal IsIdeal currentSquare)
    hRangeSquare

/--
A version in which Proposition 4.3 has already been packaged as
nonzero pointwise rescaling data.
-/
noncomputable def exact_reduction_triality_quotient_of_scaling
    (f : R →ₗ[ℚ] W)
    (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g)
    (hsurj : Function.Surjective g)

    (IsIdeal : Submodule ℚ W → Prop)
    (dsClass currentSquare : OuterNode → W)

    (hRange :
      f.range =
        generatedIdeal IsIdeal dsClass)

    (hScale :
      ∀ a, ∃ c : ℚ, c ≠ 0 ∧
        dsClass a = c • currentSquare a) :
    (W ⧸ generatedIdeal IsIdeal currentSquare)
      ≃ₗ[ℚ] Qred := by

  have hIdeal :
      generatedIdeal IsIdeal dsClass =
        generatedIdeal IsIdeal currentSquare :=
    generatedIdeal_eq_of_nonzero_scalars
      IsIdeal dsClass currentSquare hScale

  have hRangeSquare :
      f.range =
        generatedIdeal IsIdeal currentSquare := by
    calc
      f.range =
          generatedIdeal IsIdeal dsClass := hRange
      _ =
          generatedIdeal IsIdeal currentSquare := hIdeal

  exact quotientEquivOfExactRangeEq
    f g hexact hsurj
    (generatedIdeal IsIdeal currentSquare)
    hRangeSquare

end TrialityExactReduction

section ExactReductionFromProposition43

variable {R W Qred : Type*}
variable [AddCommGroup R] [Module ℚ R]
variable [AddCommGroup W] [Module ℚ W]
variable [AddCommGroup Qred] [Module ℚ Qred]

/--
Strong Proposition 4.4 wrapper.

Here the nonzero scaling identities are not supplied directly.
They are produced node-by-node from:
* DS nonvanishing;
* the one-dimensional extremal-line statement.

This isolates exactness of the quotient sequence as the remaining
functorial input.
-/
noncomputable def exact_reduction_triality_quotient_from_prop43
    (f : R →ₗ[ℚ] W)
    (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g)
    (hsurj : Function.Surjective g)

    (IsIdeal : Submodule ℚ W → Prop)
    (dsClass currentSquare : OuterNode → W)

    (hRange :
      f.range =
        generatedIdeal IsIdeal dsClass)

    (hDS :
      ∀ a, dsClass a ≠ 0)

    (hExtremalLine :
      ∀ a, ∃ c : ℚ,
        dsClass a = c • currentSquare a) :
    (W ⧸ generatedIdeal IsIdeal currentSquare)
      ≃ₗ[ℚ] Qred := by

  have hScale :
      ∀ a, ∃ c : ℚ, c ≠ 0 ∧
        dsClass a = c • currentSquare a :=
    exact_reduced_triality_family
      dsClass currentSquare
      hDS hExtremalLine

  exact exact_reduction_triality_quotient_of_scaling
    f g hexact hsurj
    IsIdeal dsClass currentSquare
    hRange hScale

end ExactReductionFromProposition43

section ExactnessKernelCertificate

variable {R W Qred : Type*}
variable [AddCommGroup R] [Module ℚ R]
variable [AddCommGroup W] [Module ℚ W]
variable [AddCommGroup Qred] [Module ℚ Qred]

/--
For audit purposes, exactness explicitly identifies the kernel of the
reduced quotient map with the image of the reduced ideal map.
-/
theorem reduced_kernel_eq_range
    (f : R →ₗ[ℚ] W)
    (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g) :
    g.ker = f.range := by
  exact (LinearMap.exact_iff).mp hexact

/--
Once `range(f)` is identified with the square-current ideal, exactness
identifies the kernel of the reduced quotient map with that ideal.
-/
theorem reduced_kernel_eq_square_ideal
    (f : R →ₗ[ℚ] W)
    (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g)
    (J : Submodule ℚ W)
    (hRange : f.range = J) :
    g.ker = J := by
  calc
    g.ker = f.range := reduced_kernel_eq_range f g hexact
    _ = J := hRange

end ExactnessKernelCertificate

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 20/28: ArakawaMoreau.Cases.D4Maximality -/
/-==========================================================================-/

/-!
# D4 level -1: end-to-end maximality wrapper

This file instantiates the abstract DS--Ramond--Casimir maximality core
with the concrete numerical data from Section 4 of the paper.

What Lean discharges here:
* the D4 level/exponent arithmetic is already in `D4.lean`;
* every allowed A1^3 constituent has total Casimir <= 9/2;
* the trace-average function is A(h) = 5h + 1/4;
* h0 = 1/4;
* every positive integral shift h0 + m has average > 9/2;
* therefore the abstract Casimir-gap/maximality framework yields
  equality of the candidate ideal and the full radical once the stated
  VOA/BRST interfaces are supplied.

What remains an explicit input:
* existence and finite-dimensionality of the relevant Ramond module;
* the Ramond trace identity for that module;
* spectral-flow/ground-space facts;
* exactness/nonvanishing/detection for minimal DS reduction;
* identification of quotient kernels with the candidate ideal/radical.

This separation is intentional and is part of the audit.
-/

namespace ArakawaMoreau
namespace D4

open scoped BigOperators

/--
The paper's affine trace function evaluated on the spectral lattice
`h0 + m`.
-/
def shiftedAverage (m : ℕ) : ℚ :=
  A (h0 + (m : ℚ))

theorem shiftedAverage_zero :
    shiftedAverage 0 = (3 / 2 : ℚ) := by
  norm_num [shiftedAverage, A, h0]

theorem shiftedAverage_one :
    shiftedAverage 1 = (13 / 2 : ℚ) := by
  norm_num [shiftedAverage, A, h0]

/--
The exact gap required by the abstract maximality core, now expressed
as a function of the integral spectral shift.
-/
theorem shiftedAverage_gap
    (m : ℕ) (hm : 1 ≤ m) :
    Cmax < shiftedAverage m := by
  simpa [shiftedAverage] using positive_energy_casimir_gap m hm

section ConcreteConstituents

variable {ι : Type*} [Fintype ι]

/--
A finite list of A1^3 constituents.  The Casimir value attached to
index `i` is computed from its allowed triple.
-/
def constituentCasimir (t : ι → AllowedTriple) (i : ι) : ℚ :=
  totalCasimir (t i)

theorem constituentCasimir_le
    (t : ι → AllowedTriple) (i : ι) :
    constituentCasimir t i ≤ Cmax := by
  simpa [constituentCasimir, Cmax] using totalCasimir_le (t i)

/--
The numerical Casimir-gap step specialized to D4.

The only module-specific numerical hypothesis left is the trace
identity itself.  The bound on every constituent and the positive-
energy gap are discharged from the D4 computations.
-/
theorem d4_casimir_forces_ground_energy
    (m : ℕ)
    (t : ι → AllowedTriple)
    (w : ι → ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (htrace :
      ∑ i, w i * constituentCasimir t i = shiftedAverage m) :
    m = 0 := by
  exact casimir_gap_forces_ground_energy
    m shiftedAverage w (constituentCasimir t) Cmax
    hw hsum
    (fun i => constituentCasimir_le t i)
    htrace
    shiftedAverage_gap

end ConcreteConstituents

section EndToEnd

variable {ι β V Q L : Type*}
variable [Fintype ι]
variable [AddGroup Q] [AddGroup L]

/--
D4 level -1 maximality, with all *numerical* Section 4 data discharged.

This theorem is the first case-specific end-to-end instantiation of the
common framework.  Its conclusion is the abstract form of Theorem 4.14:
the ideal generated by the three triality singular vectors equals the
full radical/maximal graded ideal.

The remaining hypotheses are deliberately named as interfaces rather
than hidden axioms.  Later files can replace these interfaces one by one
with deeper formalizations.
-/
theorem level_minus_one_maximality
    -- Candidate ideal N and full radical.
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)

    -- Quotient V/N and canonical map to the simple quotient.
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)

    -- Minimal-DS and reduced-kernel interfaces.
    (DSKernelNonzero ReducedKernelNonzero : Prop)
    (hDSbridge : DSKernelNonzero → ReducedKernelNonzero)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → DSKernelNonzero)

    -- Finite Ramond-Zhu constituent data.
    (t : ι → AllowedTriple)
    (w : ι → ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (m : ℕ)

    -- The trace identity is a representation-theoretic input.
    (htrace :
      ReducedKernelNonzero →
        ∑ i, w i * constituentCasimir t i = shiftedAverage m)

    -- Ground-space / proper-ideal interfaces.
    (I : β → Prop)
    (vacuum : β)
    (hground :
      ReducedKernelNonzero →
        m = 0 → I vacuum)
    (hproper :
      ReducedKernelNonzero →
        ¬ I vacuum) :
    N = Rad := by
  apply ds_ramond_casimir_maximality_core
    N Rad hNR classN hNzero q hRadzero
    DSKernelNonzero ReducedKernelNonzero hDSbridge hdetect
    I vacuum m shiftedAverage w (constituentCasimir t) Cmax
  · exact hw
  · exact hsum
  · intro i
    exact constituentCasimir_le t i
  · exact htrace
  · intro _ r hr
    exact shiftedAverage_gap r hr
  · exact hground
  · exact hproper

end EndToEnd


section EndToEndFromGroundData

variable {ι β V Q L : Type*}
variable [Fintype ι]
variable [AddGroup Q] [AddGroup L]

/--
Refined D4 level -1 maximality theorem.

Compared with `level_minus_one_maximality`, this version no longer
takes the final statement `m = 0 → vacuum ∈ I` as one opaque input.
Instead, it takes the source-level ground-space ingredients:

* a nonempty collection of ground A1^3 constituents;
* absence of original conformal degree `1/2`;
* degree-zero constituents have zero original finite weight;
* occurrence of the shifted vacuum constituent puts the vacuum vector
  in the ideal.

Lean proves from these data that the only possible ground constituent
is `vacuumTriple`, and hence derives the required vacuum membership.
-/
theorem level_minus_one_maximality_from_ground_data
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)

    (DSKernelNonzero ReducedKernelNonzero : Prop)
    (hDSbridge : DSKernelNonzero → ReducedKernelNonzero)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → DSKernelNonzero)

    (t : ι → AllowedTriple)
    (w : ι → ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (m : ℕ)
    (htrace :
      ReducedKernelNonzero →
        ∑ i, w i * constituentCasimir t i = shiftedAverage m)

    (I : β → Prop)
    (vacuum : β)
    (Appears : AllowedTriple → Prop)

    (happears :
      ReducedKernelNonzero →
        m = 0 →
        ∃ t0, Appears t0)

    (hhalf :
      ∀ t0, Appears t0 →
        originalDegree t0 ≠ (1 / 2 : ℚ))

    (hzero :
      ∀ t0, Appears t0 →
        originalDegree t0 = 0 →
        originalWeight t0 = (0, 0, 0))

    (hVacMem :
      ReducedKernelNonzero →
        m = 0 →
        Appears vacuumTriple →
        I vacuum)

    (hproper :
      ReducedKernelNonzero →
        ¬ I vacuum) :
    N = Rad := by

  have hground :
      ReducedKernelNonzero →
        m = 0 →
        I vacuum := by
    intro hK hm0
    exact vacuum_mem_of_ground_data
      I vacuum Appears
      (happears hK hm0)
      hhalf hzero
      (hVacMem hK hm0)

  exact level_minus_one_maximality
    N Rad hNR classN hNzero q hRadzero
    DSKernelNonzero ReducedKernelNonzero
    hDSbridge hdetect
    t w hw hsum m htrace
    I vacuum hground hproper

end EndToEndFromGroundData


section EndToEndFromUniformTrace

variable {ι β V Q L : Type*}
variable [Fintype ι]
variable [AddGroup Q] [AddGroup L]

/--
Refined D4 maximality wrapper in which the D4 trace identity is no
longer supplied directly as `avg = A(h)`.

Instead, the caller supplies the common Ramond trace equation with the
D4 constants.  `D4Trace.lean` proves that this specializes to the
paper's formula `avg = 5h + 1/4`.
-/
theorem level_minus_one_maximality_from_uniform_trace
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)

    (DSKernelNonzero ReducedKernelNonzero : Prop)
    (hDSbridge : DSKernelNonzero → ReducedKernelNonzero)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → DSKernelNonzero)

    (t : ι → AllowedTriple)
    (w : ι → ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (m : ℕ)

    (huniformTrace :
      ReducedKernelNonzero →
        (1 + contractionGamma) *
            (∑ i, w i * constituentCasimir t i) =
          2 * (affineLevelQ + dualCoxeter) *
              (h0 + (m : ℚ))
            + (1 / 2 : ℚ) * pAtMinusOne)

    (I : β → Prop)
    (vacuum : β)
    (Appears : AllowedTriple → Prop)

    (happears :
      ReducedKernelNonzero →
        m = 0 →
        ∃ t0, Appears t0)

    (hhalf :
      ∀ t0, Appears t0 →
        originalDegree t0 ≠ (1 / 2 : ℚ))

    (hzero :
      ∀ t0, Appears t0 →
        originalDegree t0 = 0 →
        originalWeight t0 = (0, 0, 0))

    (hVacMem :
      ReducedKernelNonzero →
        m = 0 →
        Appears vacuumTriple →
        I vacuum)

    (hproper :
      ReducedKernelNonzero →
        ¬ I vacuum) :
    N = Rad := by

  have htrace :
      ReducedKernelNonzero →
        ∑ i, w i * constituentCasimir t i =
          shiftedAverage m := by
    intro hK
    have h :=
      ramond_trace_identity_from_uniform_formula
        (∑ i, w i * constituentCasimir t i)
        (h0 + (m : ℚ))
        (huniformTrace hK)
    simpa [shiftedAverage, A] using h

  exact level_minus_one_maximality_from_ground_data
    N Rad hNR classN hNzero q hRadzero
    DSKernelNonzero ReducedKernelNonzero
    hDSbridge hdetect
    t w hw hsum m htrace
    I vacuum Appears
    happears hhalf hzero hVacMem hproper

end EndToEndFromUniformTrace


section EndToEndFromTracedRamondRelation

variable {ι β V Q L : Type*}
variable [Fintype ι]
variable [AddGroup Q] [AddGroup L]

/--
Current strongest D4 wrapper.

The trace identity is no longer an input.  Instead, for a hypothetical
nonzero reduced kernel, the caller supplies the traced specialized
Ramond relation

  pairing * (2*tau - (10*h + 1/2)*Ndim) = 0

at `h = h0 + m`, together with nonzero dimension and a nonzero
symplectic pairing.  Lean derives Proposition 4.8 and then runs the
Casimir-gap / ground-space / affine-lifting chain.
-/
theorem level_minus_one_maximality_from_traced_ramond_relation
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)

    (DSKernelNonzero ReducedKernelNonzero : Prop)
    (hDSbridge : DSKernelNonzero → ReducedKernelNonzero)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → DSKernelNonzero)

    (t : ι → AllowedTriple)
    (w : ι → ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (m : ℕ)

    (tau Ndim pairing : ℚ)
    (hNdim : Ndim ≠ 0)
    (hpair : pairing ≠ 0)

    (havg :
      ReducedKernelNonzero →
        ∑ i, w i * constituentCasimir t i = tau / Ndim)

    (htracedRamond :
      ReducedKernelNonzero →
        pairing *
          (2 * tau
            - (10 * (h0 + (m : ℚ)) + 1 / 2) * Ndim)
          = 0)

    (I : β → Prop)
    (vacuum : β)
    (Appears : AllowedTriple → Prop)

    (happears :
      ReducedKernelNonzero →
        m = 0 →
        ∃ t0, Appears t0)

    (hhalf :
      ∀ t0, Appears t0 →
        originalDegree t0 ≠ (1 / 2 : ℚ))

    (hzero :
      ∀ t0, Appears t0 →
        originalDegree t0 = 0 →
        originalWeight t0 = (0, 0, 0))

    (hVacMem :
      ReducedKernelNonzero →
        m = 0 →
        Appears vacuumTriple →
        I vacuum)

    (hproper :
      ReducedKernelNonzero →
        ¬ I vacuum) :
    N = Rad := by

  have htrace :
      ReducedKernelNonzero →
        ∑ i, w i * constituentCasimir t i =
          shiftedAverage m := by
    intro hK
    have hProp48 :
        tau / Ndim = A (h0 + (m : ℚ)) :=
      proposition_4_8_matches_A
        tau Ndim (h0 + (m : ℚ)) pairing
        hNdim hpair (htracedRamond hK)
    calc
      ∑ i, w i * constituentCasimir t i
          = tau / Ndim := havg hK
      _ = A (h0 + (m : ℚ)) := hProp48
      _ = shiftedAverage m := by
        rfl

  exact level_minus_one_maximality_from_ground_data
    N Rad hNR classN hNzero q hRadzero
    DSKernelNonzero ReducedKernelNonzero
    hDSbridge hdetect
    t w hw hsum m htrace
    I vacuum Appears
    happears hhalf hzero hVacMem hproper

end EndToEndFromTracedRamondRelation

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 21/28: ArakawaMoreau.Cases.D4VacuumLine -/
/-==========================================================================-/

/-!
# D4 Corollary 4.12: uniqueness of the shifted vacuum line

This file formalizes the logical core of Corollary 4.12.

At the Ramond bottom, if a state has shifted weight `varpi_1`, then

  lambda(x) = varpi_1(x) = 1/2.

Proposition 4.11 therefore gives

  d = 1/2 - lambda(x) = 0.

If the ordinary degree-zero subspace is exactly the vacuum line, the
state lies on that line.  Thus the shifted `varpi_1` space at the
Ramond bottom is one-dimensional and generated by the vacuum.

The remaining VOA-specific input is isolated as:
  "every degree-zero state is a scalar multiple of the vacuum."
-/

namespace ArakawaMoreau
namespace D4

/-- The x-value of the shifted vacuum weight `varpi_1`. -/
def vacuumShiftedWeightX : ℚ := 1 / 2

theorem vacuumShiftedWeightX_value :
    vacuumShiftedWeightX = (1 / 2 : ℚ) := by
  rfl

/--
A Ramond-bottom state of shifted x-weight `1/2` must have original
conformal degree zero.
-/
theorem degree_zero_of_vacuum_shifted_weight
    (d nuX : ℚ)
    (hbottom :
      d + nuX + 1 / 4 = (1 / 4 : ℚ))
    (hshift :
      vacuumShiftedWeightX = shiftedXValue nuX) :
    d = 0 := by
  have h :=
    degree_weight_relation
      d nuX vacuumShiftedWeightX
      hbottom hshift
  norm_num [vacuumShiftedWeightX] at h ⊢
  exact h

/--
Abstract "degree-zero is the vacuum line" interface.

`scalarMul c vacuum` represents the scalar multiple `c * vacuum`.
-/
def DegreeZeroIsVacuumLine
    {State : Type*}
    (degree : State → ℚ)
    (vacuum : State)
    (scalarMul : ℚ → State → State) : Prop :=
  ∀ v : State, degree v = 0 →
    ∃ c : ℚ, v = scalarMul c vacuum

/--
Corollary 4.12, line-containment form.

Any Ramond-bottom state with shifted weight `varpi_1` is a scalar
multiple of the vacuum.
-/
theorem shifted_vacuum_weight_lies_in_vacuum_line
    {State : Type*}
    (degree : State → ℚ)
    (originalX shiftedX : State → ℚ)
    (AtBottom : State → Prop)
    (vacuum : State)
    (scalarMul : ℚ → State → State)
    (hDegreeZero : DegreeZeroIsVacuumLine degree vacuum scalarMul)
    (hbottom :
      ∀ v : State, AtBottom v →
        degree v + originalX v + 1 / 4 = (1 / 4 : ℚ))
    (hshift :
      ∀ v : State,
        shiftedX v = shiftedXValue (originalX v))
    (v : State)
    (hvBottom : AtBottom v)
    (hvWeight : shiftedX v = vacuumShiftedWeightX) :
    ∃ c : ℚ, v = scalarMul c vacuum := by
  have hshiftVac :
      vacuumShiftedWeightX =
        shiftedXValue (originalX v) := by
    rw [← hvWeight]
    exact hshift v
  have hd0 : degree v = 0 :=
    degree_zero_of_vacuum_shifted_weight
      (degree v) (originalX v)
      (hbottom v hvBottom)
      hshiftVac
  exact hDegreeZero v hd0

/--
If the vacuum itself is at the Ramond bottom and has shifted weight
`varpi_1`, then the shifted-weight space is exactly the vacuum line:
the vacuum occurs, and every other state of the same shifted weight
lies on that line.
-/
theorem shifted_vacuum_line_characterization
    {State : Type*}
    (degree : State → ℚ)
    (originalX shiftedX : State → ℚ)
    (AtBottom : State → Prop)
    (vacuum : State)
    (scalarMul : ℚ → State → State)
    (hDegreeZero : DegreeZeroIsVacuumLine degree vacuum scalarMul)
    (hbottom :
      ∀ v : State, AtBottom v →
        degree v + originalX v + 1 / 4 = (1 / 4 : ℚ))
    (hshift :
      ∀ v : State,
        shiftedX v = shiftedXValue (originalX v))
    (hVacBottom : AtBottom vacuum)
    (hVacWeight : shiftedX vacuum = vacuumShiftedWeightX) :
    AtBottom vacuum ∧
    shiftedX vacuum = vacuumShiftedWeightX ∧
    ∀ v : State,
      AtBottom v →
      shiftedX v = vacuumShiftedWeightX →
      ∃ c : ℚ, v = scalarMul c vacuum := by
  refine ⟨hVacBottom, hVacWeight, ?_⟩
  intro v hvB hvW
  exact shifted_vacuum_weight_lies_in_vacuum_line
    degree originalX shiftedX AtBottom
    vacuum scalarMul
    hDegreeZero hbottom hshift
    v hvB hvW

/--
A stronger uniqueness theorem when the abstract state model has already
quotiented out scalar multiples, so degree zero literally contains only
the vacuum state.
-/
theorem shifted_vacuum_state_unique
    {State : Type*}
    (degree : State → ℚ)
    (originalX shiftedX : State → ℚ)
    (AtBottom : State → Prop)
    (vacuum : State)
    (hDegreeZeroUnique :
      ∀ v : State, degree v = 0 → v = vacuum)
    (hbottom :
      ∀ v : State, AtBottom v →
        degree v + originalX v + 1 / 4 = (1 / 4 : ℚ))
    (hshift :
      ∀ v : State,
        shiftedX v = shiftedXValue (originalX v))
    (v : State)
    (hvBottom : AtBottom v)
    (hvWeight : shiftedX v = vacuumShiftedWeightX) :
    v = vacuum := by
  have hshiftVac :
      vacuumShiftedWeightX =
        shiftedXValue (originalX v) := by
    rw [← hvWeight]
    exact hshift v
  have hd0 : degree v = 0 :=
    degree_zero_of_vacuum_shifted_weight
      (degree v) (originalX v)
      (hbottom v hvBottom)
      hshiftVac
  exact hDegreeZeroUnique v hd0

/--
Connect the unique shifted vacuum line to the discrete triple model:
the shifted vacuum weight corresponds to `vacuumTriple = (1,0,0)`.
-/
theorem vacuumTriple_has_vacuum_shifted_x :
    allowedLambdaX vacuumTriple = vacuumShiftedWeightX := by
  norm_num [allowedLambdaX, vacuumTriple, vacuumShiftedWeightX]

/--
Conversely, among allowed triples, shifted x-weight `1/2` forces
`m1 = 1`.
-/
theorem m1_one_of_vacuum_shifted_x
    (t : AllowedTriple)
    (h : allowedLambdaX t = vacuumShiftedWeightX) :
    t.m1 = 1 := by
  dsimp [allowedLambdaX, vacuumShiftedWeightX] at h
  have hm1 : (t.m1 : ℚ) = 1 := by
    linarith
  exact_mod_cast hm1

/--
If, in addition, the original finite weight is zero, the allowed triple
is exactly the shifted vacuum triple `(1,0,0)`.
-/
theorem vacuumTriple_of_shifted_x_and_zero_original_weight
    (t : AllowedTriple)
    (_hShiftedX :
      allowedLambdaX t = vacuumShiftedWeightX)
    (hOriginalWeight :
      originalWeight t = (0, 0, 0)) :
    t = vacuumTriple := by
  exact eq_vacuumTriple_of_originalWeight_zero t hOriginalWeight

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 22/28: ArakawaMoreau.Cases.D4RamondZhuFinite -/
/-==========================================================================-/

/-!
# D4: finiteness and nontriviality of the Ramond Zhu algebra

This file formalizes the logical bridge from Proposition 4.4 to
Section 4.3.

The paper proves for the reduced triality quotient W^f:

  W^f != 0,
  W^f is lisse.

Equation (5) then gives finite dimensionality of

  B = A_R(W^f),

and nontriviality gives

  0 < dim B < infinity.

The vertex-algebra theorem "lisse => finite Ramond Zhu" is represented
through the auditable `LisseRamondZhuData` interface.  The passage from
a finite C2 quotient to a finite associated graded is actually proved
by Lean using `FiniteDimensional.of_surjective`.
-/

namespace ArakawaMoreau
namespace D4

section RamondZhuBridge

variable {C2Quot GrB B : Type*}
variable [AddCommGroup C2Quot] [Module ℚ C2Quot]
variable [AddCommGroup GrB] [Module ℚ GrB]
variable [AddCommGroup B] [Module ℚ B]

/--
D4 form of equation (102).

Given the lisse input from Proposition 4.4, the Zhu-filtration data,
and a nonzero class in the Ramond Zhu algebra, obtain both:
* finite dimensionality;
* positive finrank.
-/
theorem d4_ramondZhu_finite_positive
    (D : LisseRamondZhuData
      (C2Quot := C2Quot) (GrAR := GrB) (AR := B))
    (hLisse : D.Lisse)
    (hBnonzero : ∃ b : B, b ≠ 0) :
    FiniteDimensional ℚ B ∧
      0 < Module.finrank ℚ B := by
  have hfinite : FiniteDimensional ℚ B :=
    ramondZhu_finite_of_lisse D hLisse
  exact ramondZhu_finite_and_positive
    hfinite hBnonzero

end RamondZhuBridge

section NonzeroUnitInterface

variable {B : Type*}
variable [Ring B]
variable [Algebra ℚ B]

/--
For a nontrivial unital Ramond Zhu algebra, the unit supplies the
nonzero vector needed for positive finrank.
-/
theorem ramondZhu_has_nonzero_unit
    [Nontrivial B] :
    ∃ b : B, b ≠ 0 := by
  exact ⟨1, one_ne_zero⟩

end NonzeroUnitInterface

section Equation102

variable {C2Quot GrB B : Type*}
variable [AddCommGroup C2Quot] [Module ℚ C2Quot]
variable [AddCommGroup GrB] [Module ℚ GrB]
variable [Ring B] [Algebra ℚ B] [Nontrivial B]

/--
Equation (102) in the natural unital-algebra setting:
lisse-ness plus the standard Zhu filtration implies finite dimension,
and the nonzero unit implies positive dimension.
-/
theorem equation_102
    (D : LisseRamondZhuData
      (C2Quot := C2Quot) (GrAR := GrB) (AR := B))
    (hLisse : D.Lisse) :
    FiniteDimensional ℚ B ∧
      0 < Module.finrank ℚ B := by
  exact d4_ramondZhu_finite_positive
    D hLisse ramondZhu_has_nonzero_unit

end Equation102

section CasimirReadiness

variable {C2Quot GrB B : Type*}
variable [AddCommGroup C2Quot] [Module ℚ C2Quot]
variable [AddCommGroup GrB] [Module ℚ GrB]
variable [Ring B] [Algebra ℚ B] [Nontrivial B]

/--
A compact bridge to the later Casimir argument: equation (102) gives
the finite/nonzero algebra hypothesis required before choosing a
nonzero finite-dimensional B-module at lowest Ramond energy.
-/
theorem ramondZhu_ready_for_Casimir
    (D : LisseRamondZhuData
      (C2Quot := C2Quot) (GrAR := GrB) (AR := B))
    (hLisse : D.Lisse) :
    FiniteDimensional ℚ B := by
  exact (equation_102 D hLisse).1

end CasimirReadiness

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 23/28: ArakawaMoreau.Cases.D4LowestIdealModule -/
/-==========================================================================-/

/-!
# D4 Section 4.4.3: lowest spaces of twisted ideals

This file specializes the Lean core of Lemma 2.6 to the D4 Ramond
spectrum

  h0 + m = 1/4 + m,  m in Z_{\ge 0}.

The paper uses:
* Proposition 4.10 for the spectral lattice;
* equation (102) for finite-dimensionality of B = A_R(W^f);
* Lemma 2.6 for the lowest cyclic B-module.

We formalize the last step once the spectral membership/stability facts
are supplied.
-/

namespace ArakawaMoreau
namespace D4

/-- D4 Ramond energy at shift m. -/
def ramondEnergyAtShift (m : ℕ) : ℚ :=
  h0 + (m : ℚ)

theorem ramondEnergyAtShift_formula
    (m : ℕ) :
    ramondEnergyAtShift m =
      (1 / 4 : ℚ) + m := by
  rfl

section LowestIdealModule

variable {B X : Type*}
variable [Ring B] [Algebra ℚ B]
variable [AddCommGroup X] [Module ℚ X]
variable [Module B X] [IsScalarTower ℚ B X]
variable [FiniteDimensional ℚ B]

/--
D4 form of Section 4.4.3.

`AtShift m x` means:
`x` is a vector of the twisted ideal in the eigenspace of
`L_0^R` with eigenvalue `1/4 + m`.

If the ideal is nonzero and each such eigenspace is B-stable, Lean
produces the finite-dimensional nonzero cyclic B-space used in the
Casimir argument.
-/
theorem d4_lowest_ideal_cyclic_module
    (AtShift : ℕ → X → Prop)
    (hne :
      ∃ m : ℕ,
        OccursNonzero AtShift m)
    (hStable :
      ∀ m : ℕ, ∀ b : B, ∀ x : X,
        AtShift m x →
        AtShift m (b • x)) :
    ∃ m : ℕ, ∃ v : X,
      v ≠ 0 ∧
      AtShift m v ∧
      (∀ x : X,
        x ∈ cyclicSpace (B := B) v →
        AtShift m x) ∧
      FiniteDimensional ℚ
        (cyclicSpace (B := B) v) ∧
      0 < Module.finrank ℚ
        (cyclicSpace (B := B) v) ∧
      (∀ n : ℕ,
        OccursNonzero AtShift n →
        m ≤ n) := by
  exact lowest_energy_cyclic_module
    (B := B)
    AtShift hne hStable

/--
Package the actual scalar energy attached to the selected lowest shift.
-/
theorem d4_lowest_ideal_energy
    (AtShift : ℕ → X → Prop)
    (hne :
      ∃ m : ℕ,
        OccursNonzero AtShift m)
    (hStable :
      ∀ m : ℕ, ∀ b : B, ∀ x : X,
        AtShift m x →
        AtShift m (b • x)) :
    ∃ m : ℕ, ∃ v : X,
      v ≠ 0 ∧
      AtShift m v ∧
      ramondEnergyAtShift m =
        (1 / 4 : ℚ) + m ∧
      FiniteDimensional ℚ
        (cyclicSpace (B := B) v) := by
  obtain ⟨m, v, hv, hvE, hcontain,
    hfinite, hpos, hmin⟩ :=
    d4_lowest_ideal_cyclic_module
      (B := B) AtShift hne hStable
  exact ⟨m, v, hv, hvE,
    ramondEnergyAtShift_formula m, hfinite⟩

end LowestIdealModule

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 24/28: ArakawaMoreau.Cases.D4SimpleQuotient -/
/-==========================================================================-/

/-!
# D4: simple quotient at the lowest ideal energy

This file completes the next sentence after Lemma 2.6 in the D4
simplicity argument.

From a nonzero twisted ideal:
1. Section 4.4.3 produces a least shift `m` and a nonzero vector `v`
   at energy `1/4 + m`;
2. `Bv` is a nonzero finite-dimensional cyclic B-module;
3. this file constructs a maximal proper B-submodule of the actual
   cyclic B-submodule;
4. quotienting by it produces a nonzero finite-dimensional simple
   B-module `S`.

This is the `S` used by Proposition 2.7 before applying the Casimir
trace identity.
-/

namespace ArakawaMoreau
namespace D4

section LowestSimpleQuotient

variable {B X : Type*}
variable [Ring B] [Algebra ℚ B]
variable [AddCommGroup X] [Module ℚ X]
variable [Module B X] [IsScalarTower ℚ B X]
variable [FiniteDimensional ℚ B]

/--
D4 lowest-energy simple quotient.

The theorem keeps the actual quotient type visible:
`(B ∙ v) / K`.
-/
theorem d4_lowest_energy_simple_quotient
    (AtShift : ℕ → X → Prop)
    (hne :
      ∃ m : ℕ,
        OccursNonzero AtShift m)
    (hStable :
      ∀ m : ℕ, ∀ b : B, ∀ x : X,
        AtShift m x →
        AtShift m (b • x)) :
    ∃ m : ℕ, ∃ v : X,
      v ≠ 0 ∧
      AtShift m v ∧
      (∀ x : X,
        x ∈ cyclicBSubmodule (B := B) v →
        AtShift m x) ∧
      ∃ K :
        Submodule B
          (cyclicBSubmodule (B := B) v),
        IsCoatom K ∧
        IsSimpleModule B
          ((cyclicBSubmodule (B := B) v) ⧸ K) ∧
        Module.Finite ℚ
          ((cyclicBSubmodule (B := B) v) ⧸ K) := by

  obtain ⟨m, v, hv, hvShift, hcyc,
    hfinite, hpos, hmin⟩ :=
    d4_lowest_ideal_cyclic_module
      (B := B) AtShift hne hStable

  have hContained :
      ∀ x : X,
        x ∈ cyclicBSubmodule (B := B) v →
        AtShift m x :=
    cyclicBSubmodule_contained_in_energy
      (B := B)
      (AtShift m)
      v hvShift
      (fun b x hx => hStable m b x hx)

  obtain ⟨K, hK, hSimple, hFiniteQ⟩ :=
    exists_finite_simple_quotient_of_cyclic
      (B := B) v hv

  exact ⟨m, v, hv, hvShift,
    hContained,
    K, hK, hSimple, hFiniteQ⟩

/--
The selected simple quotient occurs at an energy of the precise form
`1/4 + m`, matching Proposition 4.10 and Section 4.4.3.
-/
theorem d4_simple_quotient_energy_certificate
    (AtShift : ℕ → X → Prop)
    (hne :
      ∃ m : ℕ,
        OccursNonzero AtShift m)
    (hStable :
      ∀ m : ℕ, ∀ b : B, ∀ x : X,
        AtShift m x →
        AtShift m (b • x)) :
    ∃ m : ℕ,
      ramondEnergyAtShift m =
        (1 / 4 : ℚ) + m ∧
      ∃ v : X, v ≠ 0 ∧ AtShift m v := by

  obtain ⟨m, v, hv, hvShift, hcyc,
    K, hK, hSimple, hFiniteQ⟩ :=
    d4_lowest_energy_simple_quotient
      (B := B) AtShift hne hStable

  exact ⟨m, ramondEnergyAtShift_formula m,
    v, hv, hvShift⟩

end LowestSimpleQuotient

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 25/28: ArakawaMoreau.Cases.D4CasimirGapMain -/
/-==========================================================================-/

/-!
# D4 Theorem 4.13: Casimir gap on the lowest simple quotient

This file joins the two halves that were formalized separately:

1. a nonzero twisted ideal produces a lowest-energy finite-dimensional
   simple Ramond-Zhu quotient `S`;
2. Proposition 4.8 and the square-zero Casimir bound give

      avg(S) = A(h0 + m),
      avg(S) <= Cmax.

For D4,

      h0   = 1/4,
      A(h) = 5 h + 1/4,
      Cmax = 9/2.

The already-verified numerical gap says

      m >= 1  ->  Cmax < A(h0 + m).

Hence the two inequalities force `m = 0`.

This is the central numerical step in the proof of Theorem 4.13.
-/

namespace ArakawaMoreau
namespace D4

/--
The only numerical information about a lowest simple B-quotient that
the Casimir-gap argument needs.

`avg` is the normalized total Casimir trace on that simple quotient.
-/
structure SimpleQuotientCasimirData (m : ℕ) where
  avg : ℚ
  traceIdentity :
    avg = shiftedAverage m
  globalBound :
    avg ≤ Cmax

/--
Pure numerical heart of Theorem 4.13.

No module theory remains here: Proposition 4.8 supplies
`traceIdentity`, Lemma 4.6 supplies `globalBound`, and the D4 gap
forces the energy shift to be zero.
-/
theorem simpleQuotientCasimirData_forces_ground
    (m : ℕ)
    (D : SimpleQuotientCasimirData m) :
    m = 0 := by
  by_contra hm
  have hm1 : 1 ≤ m :=
    Nat.one_le_iff_ne_zero.mpr hm
  have hgap :
      Cmax < shiftedAverage m :=
    shiftedAverage_gap m hm1
  have havgGap :
      Cmax < D.avg := by
    simpa [D.traceIdentity] using hgap
  exact (not_lt_of_ge D.globalBound) havgGap

/--
Equivalent direct formulation from a trace equality and a Casimir
upper bound.
-/
theorem trace_and_bound_force_ground
    (m : ℕ)
    (avg : ℚ)
    (htrace :
      avg = shiftedAverage m)
    (hbound :
      avg ≤ Cmax) :
    m = 0 := by
  exact simpleQuotientCasimirData_forces_ground
    m
    { avg := avg
      traceIdentity := htrace
      globalBound := hbound }

/--
Concrete arithmetic form, eliminating `shiftedAverage` from the input.
-/
theorem trace_formula_and_bound_force_ground
    (m : ℕ)
    (avg : ℚ)
    (htrace :
      avg =
        5 * (h0 + (m : ℚ)) + 1 / 4)
    (hbound :
      avg ≤ (9 / 2 : ℚ)) :
    m = 0 := by
  apply trace_and_bound_force_ground
    m avg
  · simpa [shiftedAverage, A, Cmax] using htrace
  · simpa [Cmax] using hbound

section LowestIdealToGround

variable {B X : Type*}
variable [Ring B] [Algebra ℚ B]
variable [AddCommGroup X] [Module ℚ X]
variable [Module B X] [IsScalarTower ℚ B X]
variable [FiniteDimensional ℚ B]

/--
Theorem 4.13, lowest-energy forcing layer.

The previous module constructs the lowest simple quotient

  S = (B ∙ v) / K.

The remaining representation-theoretic input is concentrated in
`hCasimir`: for that simple quotient, Proposition 4.8 and Lemma 4.6
produce the normalized trace identity and the global upper bound.

Lean then proves that the least shift is zero and returns a nonzero
ideal vector at Ramond energy `h0 = 1/4`.
-/
theorem nonzero_ideal_has_ground_vector_of_Casimir_gap
    (AtShift : ℕ → X → Prop)
    (hne :
      ∃ m : ℕ,
        OccursNonzero AtShift m)
    (hStable :
      ∀ m : ℕ, ∀ b : B, ∀ x : X,
        AtShift m x →
        AtShift m (b • x))
    (hCasimir :
      ∀ (m : ℕ) (v : X),
        v ≠ 0 →
        AtShift m v →
        ∀ K :
          Submodule B
            (cyclicBSubmodule (B := B) v),
          IsCoatom K →
          IsSimpleModule B
            ((cyclicBSubmodule (B := B) v) ⧸ K) →
          Module.Finite ℚ
            ((cyclicBSubmodule (B := B) v) ⧸ K) →
          SimpleQuotientCasimirData m) :
    ∃ v : X,
      v ≠ 0 ∧
      AtShift 0 v := by

  obtain ⟨m, v, hv, hvShift, hContained,
    K, hK, hSimple, hFinite⟩ :=
    d4_lowest_energy_simple_quotient
      (B := B) AtShift hne hStable

  have hData :
      SimpleQuotientCasimirData m :=
    hCasimir m v hv hvShift
      K hK hSimple hFinite

  have hm0 : m = 0 :=
    simpleQuotientCasimirData_forces_ground
      m hData

  subst m
  exact ⟨v, hv, hvShift⟩

/--
A certificate version that explicitly records that the lowest energy is
`1/4`.

This is the statement used immediately before the ground-space forcing
argument in the paper.
-/
theorem nonzero_ideal_lowest_energy_eq_quarter
    (AtShift : ℕ → X → Prop)
    (hne :
      ∃ m : ℕ,
        OccursNonzero AtShift m)
    (hStable :
      ∀ m : ℕ, ∀ b : B, ∀ x : X,
        AtShift m x →
        AtShift m (b • x))
    (hCasimir :
      ∀ (m : ℕ) (v : X),
        v ≠ 0 →
        AtShift m v →
        ∀ K :
          Submodule B
            (cyclicBSubmodule (B := B) v),
          IsCoatom K →
          IsSimpleModule B
            ((cyclicBSubmodule (B := B) v) ⧸ K) →
          Module.Finite ℚ
            ((cyclicBSubmodule (B := B) v) ⧸ K) →
          SimpleQuotientCasimirData m) :
    ∃ v : X,
      v ≠ 0 ∧
      AtShift 0 v ∧
      ramondEnergyAtShift 0 = (1 / 4 : ℚ) := by
  obtain ⟨v, hv, hv0⟩ :=
    nonzero_ideal_has_ground_vector_of_Casimir_gap
      (B := B) AtShift hne hStable hCasimir
  refine ⟨v, hv, hv0, ?_⟩
  norm_num [ramondEnergyAtShift, h0]

end LowestIdealToGround

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 26/28: ArakawaMoreau.Cases.D4ReducedSimplicity -/
/-==========================================================================-/

/-!
# D4 Theorem 4.13: reduced simplicity

This file closes the source-level logical skeleton of Theorem 4.13.

The preceding files already prove:

* every nonzero ideal has a lowest finite-dimensional simple
  Ramond-Zhu quotient;
* the D4 trace identity and global Casimir bound force its lowest
  Ramond shift to be `m = 0`.

At the ground energy, the paper uses:

* allowed A1^3 highest weights
    `m1*varpi1 + m3*varpi3 + m4*varpi4`, `ma ∈ {0,1}`;
* Proposition 4.11:
    `m1 = 0` would put the highest line in original degree `1/2`;
* `W_{1/2} = 0`, so `m1 = 0` is impossible;
* for `m1 = 1` the line has original degree zero;
* `W_0 = C 1`, so the original finite weight is zero and
    `m3 = m4 = 0`;
* hence the only ground constituent is the shifted vacuum constituent
    `vacuumTriple = (1,0,0)`;
* Corollary 4.12 identifies its highest line with `C 1`.

The finite triple logic is already proved in `D4Ground.lean`.
This file connects it to the Casimir-gap theorem and then uses the
standard vertex-algebra ideal fact:

  vacuum ∈ I  ==>  I = V.

That last implication remains an explicit vertex-algebra interface.
-/

namespace ArakawaMoreau
namespace D4

section GroundForcingAfterGap

variable {B X : Type*}
variable [Ring B] [Algebra ℚ B]
variable [AddCommGroup X] [Module ℚ X]
variable [Module B X] [IsScalarTower ℚ B X]
variable [FiniteDimensional ℚ B]

/--
Ground-space forcing after the Casimir gap.

`AtShift m x` means that `x` belongs to the twisted ideal at Ramond
energy `1/4 + m`.

`Appears t` records occurrence of an allowed A1^3 constituent in the
relevant nonzero ground B-submodule/simple quotient.

The hypotheses `hhalf` and `hzero` are exactly the two low-degree
inputs from equation (123), while `hVacMem` is Corollary 4.12 plus the
splitting/embedding step used in Theorem 4.13.
-/
theorem nonzero_ideal_contains_vacuum_after_gap
    (I : X → Prop)
    (vacuum : X)
    (AtShift : ℕ → X → Prop)

    (hne :
      ∃ m : ℕ,
        OccursNonzero AtShift m)

    (hStable :
      ∀ m : ℕ, ∀ b : B, ∀ x : X,
        AtShift m x →
        AtShift m (b • x))

    (hCasimir :
      ∀ (m : ℕ) (v : X),
        v ≠ 0 →
        AtShift m v →
        ∀ K :
          Submodule B
            (cyclicBSubmodule (B := B) v),
          IsCoatom K →
          IsSimpleModule B
            ((cyclicBSubmodule (B := B) v) ⧸ K) →
          Module.Finite ℚ
            ((cyclicBSubmodule (B := B) v) ⧸ K) →
          SimpleQuotientCasimirData m)

    (Appears : AllowedTriple → Prop)

    (hAppears :
      ∀ v : X,
        v ≠ 0 →
        AtShift 0 v →
        ∃ t : AllowedTriple, Appears t)

    (hhalf :
      ∀ t : AllowedTriple,
        Appears t →
        originalDegree t ≠ (1 / 2 : ℚ))

    (hzero :
      ∀ t : AllowedTriple,
        Appears t →
        originalDegree t = 0 →
        originalWeight t = (0, 0, 0))

    (hVacMem :
      Appears vacuumTriple →
        I vacuum) :
    I vacuum := by

  obtain ⟨v, hv, hvGround⟩ :=
    nonzero_ideal_has_ground_vector_of_Casimir_gap
      (B := B)
      AtShift hne hStable hCasimir

  have hNonempty :
      ∃ t : AllowedTriple, Appears t :=
    hAppears v hv hvGround

  exact vacuum_mem_of_ground_data
    I vacuum Appears
    hNonempty hhalf hzero hVacMem

end GroundForcingAfterGap

section IdealSimplicity

variable {B X : Type*}
variable [Ring B] [Algebra ℚ B]
variable [AddCommGroup X] [Module ℚ X]
variable [Module B X] [IsScalarTower ℚ B X]
variable [FiniteDimensional ℚ B]

/--
One-ideal form of Theorem 4.13.

If `I` is nonzero, the Casimir-gap/ground-space argument puts the
vacuum in `I`.  The standard vertex-algebra fact that an ideal
containing the vacuum is the whole algebra then proves `I = V`,
represented here as `∀ x, I x`.
-/
theorem nonzero_ideal_is_whole
    (I : X → Prop)
    (vacuum : X)
    (AtShift : ℕ → X → Prop)

    (hne :
      ∃ m : ℕ,
        OccursNonzero AtShift m)

    (hStable :
      ∀ m : ℕ, ∀ b : B, ∀ x : X,
        AtShift m x →
        AtShift m (b • x))

    (hCasimir :
      ∀ (m : ℕ) (v : X),
        v ≠ 0 →
        AtShift m v →
        ∀ K :
          Submodule B
            (cyclicBSubmodule (B := B) v),
          IsCoatom K →
          IsSimpleModule B
            ((cyclicBSubmodule (B := B) v) ⧸ K) →
          Module.Finite ℚ
            ((cyclicBSubmodule (B := B) v) ⧸ K) →
          SimpleQuotientCasimirData m)

    (Appears : AllowedTriple → Prop)

    (hAppears :
      ∀ v : X,
        v ≠ 0 →
        AtShift 0 v →
        ∃ t : AllowedTriple, Appears t)

    (hhalf :
      ∀ t : AllowedTriple,
        Appears t →
        originalDegree t ≠ (1 / 2 : ℚ))

    (hzero :
      ∀ t : AllowedTriple,
        Appears t →
        originalDegree t = 0 →
        originalWeight t = (0, 0, 0))

    (hVacMem :
      Appears vacuumTriple →
        I vacuum)

    (hVacuumGenerates :
      I vacuum →
        ∀ x : X, I x) :
    ∀ x : X, I x := by

  have hVac :
      I vacuum :=
    nonzero_ideal_contains_vacuum_after_gap
      (B := B)
      I vacuum AtShift
      hne hStable hCasimir
      Appears hAppears hhalf hzero hVacMem

  exact hVacuumGenerates hVac

/--
Predicate-level simplicity certificate.

`NonzeroIdeal I` is the assertion that the ideal has a nonempty
twisted spectrum; `Whole I` says every state lies in the ideal.

This formulation lets the source-level audit state the exact logical
content of reduced simplicity without pretending to formalize the full
vertex-algebra ideal structure from first principles.
-/
def ReducedSimplicityCertificate
    (Ideal : (X → Prop) → Prop)
    (NonzeroIdeal : (X → Prop) → Prop)
    (Whole : (X → Prop) → Prop) : Prop :=
  ∀ I : X → Prop,
    Ideal I →
    NonzeroIdeal I →
    Whole I

end IdealSimplicity

section FullCertificate

variable {B X : Type*}
variable [Ring B] [Algebra ℚ B]
variable [AddCommGroup X] [Module ℚ X]
variable [Module B X] [IsScalarTower ℚ B X]
variable [FiniteDimensional ℚ B]

/--
Top-level source formalization of the reduced-simplicity logic.

All genuinely vertex/representation-theoretic inputs are explicitly
parametrized:
* twisted-spectrum existence and B-stability;
* Casimir trace/bound data on the constructed simple quotient;
* occurrence of allowed ground constituents;
* the two low original-degree facts;
* shifted vacuum line membership;
* vacuum generates the whole vertex algebra as an ideal.

Lean proves the rest.
-/
theorem d4_reduced_simplicity_certificate
    (Ideal : (X → Prop) → Prop)
    (NonzeroIdeal : (X → Prop) → Prop)
    (vacuum : X)

    (AtShift : (X → Prop) → ℕ → X → Prop)

    (hSpectrum :
      ∀ I : X → Prop,
        Ideal I →
        NonzeroIdeal I →
        ∃ m : ℕ,
          OccursNonzero (AtShift I) m)

    (hStable :
      ∀ I : X → Prop,
        Ideal I →
        ∀ m : ℕ, ∀ b : B, ∀ x : X,
          AtShift I m x →
          AtShift I m (b • x))

    (hCasimir :
      ∀ I : X → Prop,
        Ideal I →
        ∀ (m : ℕ) (v : X),
          v ≠ 0 →
          AtShift I m v →
          ∀ K :
            Submodule B
              (cyclicBSubmodule (B := B) v),
            IsCoatom K →
            IsSimpleModule B
              ((cyclicBSubmodule (B := B) v) ⧸ K) →
            Module.Finite ℚ
              ((cyclicBSubmodule (B := B) v) ⧸ K) →
            SimpleQuotientCasimirData m)

    (Appears : (X → Prop) → AllowedTriple → Prop)

    (hAppears :
      ∀ I : X → Prop,
        Ideal I →
        ∀ v : X,
          v ≠ 0 →
          AtShift I 0 v →
          ∃ t : AllowedTriple, Appears I t)

    (hhalf :
      ∀ I : X → Prop,
        Ideal I →
        ∀ t : AllowedTriple,
          Appears I t →
          originalDegree t ≠ (1 / 2 : ℚ))

    (hzero :
      ∀ I : X → Prop,
        Ideal I →
        ∀ t : AllowedTriple,
          Appears I t →
          originalDegree t = 0 →
          originalWeight t = (0, 0, 0))

    (hVacMem :
      ∀ I : X → Prop,
        Ideal I →
        Appears I vacuumTriple →
        I vacuum)

    (hVacuumGenerates :
      ∀ I : X → Prop,
        Ideal I →
        I vacuum →
        ∀ x : X, I x) :
    ReducedSimplicityCertificate
      Ideal NonzeroIdeal
      (fun I => ∀ x : X, I x) := by

  intro I hIdeal hNonzero

  exact nonzero_ideal_is_whole
    (B := B)
    I vacuum (AtShift I)
    (hSpectrum I hIdeal hNonzero)
    (hStable I hIdeal)
    (hCasimir I hIdeal)
    (Appears I)
    (hAppears I hIdeal)
    (hhalf I hIdeal)
    (hzero I hIdeal)
    (hVacMem I hIdeal)
    (hVacuumGenerates I hIdeal)

end FullCertificate

end D4
end ArakawaMoreau


/-==========================================================================-/
/- Merged module 27/28: ArakawaMoreau.Framework.ReducedMapFromSimplicity -/
/-==========================================================================-/

/-!
# From reduced simplicity to injectivity of a reduced map

This file provides the small logical bridge needed to connect the
source-level formalization of Theorem 4.13 to Proposition 2.10.

If a reduced object is simple in the sense that every nonzero ideal is
the whole object, then any nonzero homomorphism out of it has trivial
kernel, provided the kernel is an ideal in the same category.

This is the precise step used in the paper when the source of the
induced map on minimal reductions is simple and the target is nonzero.
-/

namespace ArakawaMoreau

section ReducedMapFromSimplicity

variable {W T : Type*}
variable [AddGroup W] [AddGroup T]

/--
A nonzero homomorphism from an object satisfying the reduced-simplicity
certificate is injective.

The only category-specific inputs are:
* the kernel predicate is an ideal;
* a nonzero kernel is recognized by `NonzeroIdeal`.

The rest is pure kernel logic.
-/
theorem reduced_map_injective_from_simplicity_certificate
    (Ideal : (W → Prop) → Prop)
    (NonzeroIdeal : (W → Prop) → Prop)
    (hsimple :
      D4.ReducedSimplicityCertificate
        Ideal NonzeroIdeal
        (fun I => ∀ w : W, I w))
    (f : W →+ T)
    (hKernelIdeal :
      Ideal (fun w : W => f w = 0))
    (hKernelNonzero :
      (∃ w : W, f w = 0 ∧ w ≠ 0) →
        NonzeroIdeal (fun w : W => f w = 0))
    (hMapNonzero :
      ∃ w : W, f w ≠ 0) :
    Function.Injective f := by

  have hker :
      ∀ w : W, f w = 0 → w = 0 := by
    intro w hfw
    by_contra hw

    have hNonzero :
        NonzeroIdeal (fun z : W => f z = 0) :=
      hKernelNonzero ⟨w, hfw, hw⟩

    have hWhole :
        ∀ z : W, f z = 0 :=
      hsimple
        (fun z : W => f z = 0)
        hKernelIdeal
        hNonzero

    obtain ⟨u, hu⟩ := hMapNonzero
    exact hu (hWhole u)

  intro x y hxy
  have hsub : f (x - y) = 0 := by
    calc
      f (x - y) = f x - f y := by
        simpa using map_sub f x y
      _ = 0 := sub_eq_zero.mpr hxy

  have hzero : x - y = 0 :=
    hker (x - y) hsub

  exact sub_eq_zero.mp hzero

/--
If nonvanishing of a reduced DS kernel would produce a nonzero element
in the kernel of an injective reduced map, then the DS kernel must
vanish.
-/
theorem ds_kernel_vanishes_of_reduced_map_injective
    (f : W →+ T)
    (DSKernelNonzero : Prop)
    (hinj : Function.Injective f)
    (hWitness :
      DSKernelNonzero →
        ∃ w : W, f w = 0 ∧ w ≠ 0) :
    ¬ DSKernelNonzero := by
  intro hDS
  obtain ⟨w, hfw, hw⟩ := hWitness hDS
  apply hw
  apply hinj
  simpa using hfw

end ReducedMapFromSimplicity

end ArakawaMoreau


/-==========================================================================-/
/- Merged module 28/28: ArakawaMoreau.Cases.D4AffineLifting -/
/-==========================================================================-/

/-!
# D4 Theorem 4.14: affine lifting

This file closes the source-level logical skeleton of Theorem 4.14.

Paper architecture:

1. The triality quotient has a canonical surjection

     q : Q -> L_{-1}(D4).

2. Proposition 4.4 and Theorem 4.13 identify the induced map on minimal
   reductions with a nonzero map from a simple reduced source, hence it
   is injective (and in the paper, an isomorphism).

3. Exactness says a nonzero DS reduction of the affine kernel would
   give a nonzero element in the kernel of the reduced map.  Therefore
   the DS reduction of the affine kernel vanishes.

4. Proposition 2.10 / Lemma 2.9 detects every nonzero affine kernel by
   minimal DS reduction.  Thus the affine kernel itself is zero.

5. Since q is already surjective, q is bijective.

6. The quotient-kernel principle identifies the candidate ideal
   generated by the three triality singular vectors with the full
   radical/maximal ideal.

All VOA/BRST-specific ingredients remain visible as interfaces.
-/

namespace ArakawaMoreau
namespace D4

section Theorem414

variable {V Q L Wred Tred : Type*}
variable [AddGroup Q] [AddGroup L]
variable [AddGroup Wred] [AddGroup Tred]

/--
Source-level Theorem 4.14.

Conclusion:
* the canonical map `q : Q -> L` is bijective;
* the candidate triality ideal `N` equals the full radical `Rad`.

Since `q` is externally the canonical vertex-algebra homomorphism, its
bijectivity is exactly the remaining algebraic content of
`Q ≅ L_{-1}(D4)`.
-/
theorem d4_theorem_4_14
    -- Universal affine object: candidate ideal and radical.
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)

    -- Quotient V/N and canonical affine map Q -> L_{-1}(D4).
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero :
      ∀ v : V,
        q (classN v) = 0 ↔ Rad v)

    -- Reduced source simplicity, supplied by Theorem 4.13.
    (IdealRed : (Wred → Prop) → Prop)
    (NonzeroIdealRed : (Wred → Prop) → Prop)
    (hReducedSimple :
      ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w))

    -- Induced map on minimal reductions.
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal :
      IdealRed (fun w : Wred => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w : Wred,
        qRed w = 0 ∧ w ≠ 0) →
      NonzeroIdealRed
        (fun w : Wred => qRed w = 0))
    (hRedMapNonzero :
      ∃ w : Wred, qRed w ≠ 0)

    -- Exactness interface for the DS reduction of ker(q).
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero →
        ∃ w : Wred,
          qRed w = 0 ∧ w ≠ 0)

    -- Proposition 2.10 / Lemma 2.9 detection interface.
    (hDetectAffineKernel :
      (∃ x : Q,
        q x = 0 ∧ x ≠ 0) →
      DSKernelNonzero) :
    Function.Bijective q ∧
      N = Rad := by

  -- Theorem 4.13 makes the reduced source simple, so the nonzero
  -- induced reduced map has zero kernel.
  have hRedInj :
      Function.Injective qRed :=
    reduced_map_injective_from_simplicity_certificate
      IdealRed NonzeroIdealRed
      hReducedSimple
      qRed
      hRedKernelIdeal
      hRedKernelNonzero
      hRedMapNonzero

  -- Exactness then forces the DS reduction of the affine kernel to
  -- vanish.
  have hDSzero :
      ¬ DSKernelNonzero :=
    ds_kernel_vanishes_of_reduced_map_injective
      qRed DSKernelNonzero
      hRedInj hDSKernelWitness

  -- Proposition 2.10 kernel logic: detection + zero DS kernel gives
  -- injectivity of q.
  have hqInj :
      Function.Injective q :=
    affine_lifting_injective
      q DSKernelNonzero
      hDSzero hDetectAffineKernel

  have hqBij :
      Function.Bijective q :=
    ⟨hqInj, hqSurj⟩

  -- Injectivity of Q -> L identifies the candidate ideal with the
  -- maximal affine ideal.
  have hIdeal :
      N = Rad :=
    candidate_eq_radical_of_injective_quotient_map
      N Rad hNR
      classN hNzero
      q hRadzero
      hqInj

  exact ⟨hqBij, hIdeal⟩

/--
The affine quotient map is injective as an immediate corollary of the
same data.
-/
theorem d4_affine_map_injective
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero :
      ∀ v : V,
        q (classN v) = 0 ↔ Rad v)
    (IdealRed : (Wred → Prop) → Prop)
    (NonzeroIdealRed : (Wred → Prop) → Prop)
    (hReducedSimple :
      ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w))
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal :
      IdealRed (fun w : Wred => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w : Wred,
        qRed w = 0 ∧ w ≠ 0) →
      NonzeroIdealRed
        (fun w : Wred => qRed w = 0))
    (hRedMapNonzero :
      ∃ w : Wred, qRed w ≠ 0)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero →
        ∃ w : Wred,
          qRed w = 0 ∧ w ≠ 0)
    (hDetectAffineKernel :
      (∃ x : Q,
        q x = 0 ∧ x ≠ 0) →
      DSKernelNonzero) :
    Function.Injective q := by
  exact
    (d4_theorem_4_14
      N Rad hNR
      classN hNzero
      q hqSurj hRadzero
      IdealRed NonzeroIdealRed
      hReducedSimple
      qRed hRedKernelIdeal
      hRedKernelNonzero
      hRedMapNonzero
      DSKernelNonzero
      hDSKernelWitness
      hDetectAffineKernel).1.1

/--
Ideal form of Theorem 4.14: the triality candidate ideal is the full
radical/maximal graded ideal.
-/
theorem d4_triality_candidate_eq_radical
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero :
      ∀ v : V,
        q (classN v) = 0 ↔ Rad v)
    (IdealRed : (Wred → Prop) → Prop)
    (NonzeroIdealRed : (Wred → Prop) → Prop)
    (hReducedSimple :
      ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w))
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal :
      IdealRed (fun w : Wred => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w : Wred,
        qRed w = 0 ∧ w ≠ 0) →
      NonzeroIdealRed
        (fun w : Wred => qRed w = 0))
    (hRedMapNonzero :
      ∃ w : Wred, qRed w ≠ 0)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero →
        ∃ w : Wred,
          qRed w = 0 ∧ w ≠ 0)
    (hDetectAffineKernel :
      (∃ x : Q,
        q x = 0 ∧ x ≠ 0) →
      DSKernelNonzero) :
    N = Rad := by
  exact
    (d4_theorem_4_14
      N Rad hNR
      classN hNzero
      q hqSurj hRadzero
      IdealRed NonzeroIdealRed
      hReducedSimple
      qRed hRedKernelIdeal
      hRedKernelNonzero
      hRedMapNonzero
      DSKernelNonzero
      hDSKernelWitness
      hDetectAffineKernel).2

end Theorem414

section EquivalenceCertificate

variable {Q L : Type*}
variable [AddGroup Q] [AddGroup L]

/--
A function-level equivalence extracted from the bijective canonical
affine homomorphism.

The actual theorem in the paper is a vertex-algebra isomorphism because
`q` is already the canonical vertex-algebra homomorphism; this
`Equiv` records the bijectivity layer checked by the present audit.
-/
noncomputable def affineEquivOfBijective
    (q : Q →+ L)
    (hbij : Function.Bijective q) :
    Q ≃ L :=
  Equiv.ofBijective q hbij

end EquivalenceCertificate

end D4
end ArakawaMoreau



/-==========================================================================-/
/- New coverage module: Section 3, type D_l (l >= 5), level -1            -/
/- Stage 1: uniform arithmetic / Casimir-gap layer                         -/
/-==========================================================================-/

/-!
# Type `D_l`, `l >= 5`, level `-1`: uniform numerical core

This section starts the formal audit of Section 3 of the paper.

The genuinely VOA/BRST statements are still isolated as interfaces.  Here
Lean checks the finite uniform arithmetic that is reused for every rank:

* `m = l - 2`, `K = m - 1 = l - 3`;
* the two level `-1` generator exponents are `m` and `2`;
* the two affine-wall evaluations used for DS nonvanishing are negative;
* after the nilpotence and weight-coset restrictions, the A1 Casimir is
  bounded by `(m^2 - 1)/2` and the D_m Casimir by `2m - 1`;
* the weighted Casimir of Theorem 3.21 is bounded by the paper's `Cmax`;
* the Ramond trace function
    `A(h) = (2m+1)h + (m-1)/4`
  has a strict gap at the first positive energy;
* therefore any hypothetical lowest ideal shift satisfying the trace
  identity and the global bound must be zero.

This is the numerical heart of Theorem 3.21.  PBW spanning, exact DS
reduction, lisse-ness, the weight-coset exclusion itself, and the
identification of the entire Ramond bottom remain explicit
representation-theoretic inputs for later stages.
-/

namespace ArakawaMoreau
namespace DSeries

/-- Rank parameter used throughout Section 3: `m = l - 2`. -/
def mOfRank (l : ℕ) : ℕ := l - 2

/-- Positive integral A1 current level at affine level `-1`: `K = m - 1`. -/
def KOfRank (l : ℕ) : ℕ := mOfRank l - 1

theorem mOfRank_ge_three
    (l : ℕ) (hl : 5 ≤ l) :
    3 ≤ mOfRank l := by
  change 3 ≤ l - 2
  omega

theorem KOfRank_eq
    (l : ℕ) (hl : 5 ≤ l) :
    KOfRank l = l - 3 := by
  simp [KOfRank, mOfRank] ; omega

/--
At level `-1`, the A-type singular vector is the PBW power
`σ(w_A)^m = σ(w_A)^(l-2)`.
-/
theorem generator_exponent_A
    (l : ℕ) (_hl : 5 ≤ l) :
    mOfRank l = l - 2 := by
  rfl

/-- At level `-1`, the D-type singular vector has exponent `2`. -/
theorem generator_exponent_D : (1 : ℕ) + 1 = 2 := by
  norm_num

/--
Equation (35), A-component:
`-1 - 2m < 0` for every `m >= 3`.
-/
theorem affine_wall_A_negative
    (m : ℕ) (hm : 3 ≤ m) :
    (-1 : ℤ) - 2 * (m : ℤ) < 0 := by
  have hmZ : (3 : ℤ) ≤ (m : ℤ) := by
    exact_mod_cast hm
  omega

/-- Equation (35), D-component: `-1 - 4 = -5 < 0`. -/
theorem affine_wall_D_value :
    (-1 : ℤ) - 4 = -5 ∧ (-5 : ℤ) < 0 := by
  constructor <;> norm_num

/--
The A1 Casimir normalization in Section 3:
`c_2(a ϖ) = a(a+2)/2`.
-/
def a1Casimir (a : ℕ) : ℚ :=
  ((a : ℚ) * ((a : ℚ) + 2)) / 2

/--
The nilpotence relation `e_A^m = 0` gives `a <= m-1`.
We store this as `a+1 <= m`, which avoids truncated subtraction.
-/
structure AllowedA1 (m : ℕ) where
  a : ℕ
  ha : a + 1 ≤ m

/--
Equation (57):
for every allowed A1 constituent,
`c_2(a ϖ) <= (m^2 - 1)/2`.
-/
theorem a1Casimir_le
    (m : ℕ) (_hm : 3 ≤ m)
    (t : AllowedA1 m) :
    a1Casimir t.a ≤ (((m : ℚ)^2 - 1) / 2) := by
  have haQ : (t.a : ℚ) + 1 ≤ (m : ℚ) := by
    exact_mod_cast t.ha
  have ha0 : (0 : ℚ) ≤ (t.a : ℚ) := by
    positivity
  dsimp [a1Casimir]
  nlinarith

/--
After Corollary 3.16 excludes the spinor cosets, only the trivial and
vector D_m constituents remain.
-/
inductive AllowedDType
  | trivial
  | vector
  deriving DecidableEq, Repr

/-- D_m Casimir values after spinor exclusion. -/
def dCasimir (m : ℕ) : AllowedDType → ℚ
  | .trivial => 0
  | .vector => 2 * (m : ℚ) - 1

/-- Equation (61): the surviving D_m Casimir is at most `2m-1`. -/
theorem dCasimir_le
    (m : ℕ) (hm : 3 ≤ m)
    (t : AllowedDType) :
    dCasimir m t ≤ 2 * (m : ℚ) - 1 := by
  cases t with
  | trivial =>
      dsimp [dCasimir]
      have hmQ : (3 : ℚ) ≤ (m : ℚ) := by
        exact_mod_cast hm
      linarith
  | vector =>
      simp [dCasimir]

/--
Coefficient of the D_m Casimir in Proposition 3.12 / Theorem 3.21:
`(m+2)/(2m)`.
-/
def dWeight (m : ℕ) : ℚ :=
  ((m : ℚ) + 2) / (2 * (m : ℚ))

theorem dWeight_nonneg
    (m : ℕ) (hm : 3 ≤ m) :
    0 ≤ dWeight m := by
  have hmQ : (0 : ℚ) < (m : ℚ) := by
    have : 0 < m := by omega
    exact_mod_cast this
  dsimp [dWeight]
  positivity

/-- The weighted Casimir used in Theorem 3.21. -/
def weightedCasimir
    (m : ℕ) (a : AllowedA1 m) (d : AllowedDType) : ℚ :=
  a1Casimir a.a + dWeight m * dCasimir m d

/-- Equation (68), written as a rational-valued definition. -/
def Cmax (m : ℕ) : ℚ :=
  (((m : ℚ)^2 - 1) / 2) +
    dWeight m * (2 * (m : ℚ) - 1)

/--
Combination of equations (57), (61), and (68):
every allowed constituent has weighted Casimir at most `Cmax`.
-/
theorem weightedCasimir_le
    (m : ℕ) (hm : 3 ≤ m)
    (a : AllowedA1 m) (d : AllowedDType) :
    weightedCasimir m a d ≤ Cmax m := by
  have hA := a1Casimir_le m hm a
  have hD := dCasimir_le m hm d
  have hw := dWeight_nonneg m hm
  have hWD :
      dWeight m * dCasimir m d ≤
        dWeight m * (2 * (m : ℚ) - 1) :=
    mul_le_mul_of_nonneg_left hD hw
  dsimp [weightedCasimir, Cmax]
  linarith

/-- Ramond vacuum energy `h0 = K/4 = (m-1)/4`. -/
def h0 (m : ℕ) : ℚ :=
  ((m : ℚ) - 1) / 4

/--
Affine function forced by Proposition 3.12:
`A(h) = (2m+1)h + (m-1)/4`.
-/
def A (m : ℕ) (h : ℚ) : ℚ :=
  (2 * (m : ℚ) + 1) * h + ((m : ℚ) - 1) / 4

/--
The exact gap computation used in Theorem 3.21:
`A(h0+1) - Cmax = (2m^2-m+2)/(2m)`.
-/
theorem first_gap_formula
    (m : ℕ) (hm : 3 ≤ m) :
    A m (h0 m + 1) - Cmax m =
      (2 * (m : ℚ)^2 - (m : ℚ) + 2) /
        (2 * (m : ℚ)) := by
  have hm0 : (m : ℚ) ≠ 0 := by
    have hmNat : 0 < m := by omega
    exact_mod_cast (Nat.ne_of_gt hmNat)
  dsimp [A, h0, Cmax, dWeight]
  field_simp [hm0] ; ring

/-- The first positive Ramond shift already crosses the Casimir bound. -/
theorem first_casimir_gap
    (m : ℕ) (hm : 3 ≤ m) :
    Cmax m < A m (h0 m + 1) := by
  have hmQ : (0 : ℚ) < (m : ℚ) := by
    have hmNat : 0 < m := by omega
    exact_mod_cast hmNat
  have hformula := first_gap_formula m hm
  apply sub_pos.mp
  rw [hformula]
  have hnum :
      (0 : ℚ) <
        2 * (m : ℚ)^2 - (m : ℚ) + 2 := by
    nlinarith
  have hden : (0 : ℚ) < 2 * (m : ℚ) := by
    positivity
  exact div_pos hnum hden

/--
Every positive integral energy shift lies beyond the same gap.
-/
theorem positive_energy_casimir_gap
    (m r : ℕ) (hm : 3 ≤ m) (hr : 1 ≤ r) :
    Cmax m < A m (h0 m + (r : ℚ)) := by
  have hfirst := first_casimir_gap m hm
  have hrQ : (1 : ℚ) ≤ (r : ℚ) := by
    exact_mod_cast hr
  have hmQ : (0 : ℚ) < (m : ℚ) := by
    have hmNat : 0 < m := by omega
    exact_mod_cast hmNat
  dsimp [A, h0] at hfirst ⊢
  nlinarith

/--
Numerical core of Theorem 3.21.

If a simple quotient at lowest Ramond shift `r` has the trace value
`A(h0+r)` and the global allowed-constituent bound `Cmax`, then the
strict Casimir gap forces `r = 0`.
-/
theorem trace_bound_forces_ground
    (m r : ℕ) (hm : 3 ≤ m)
    (avg : ℚ)
    (htrace : avg = A m (h0 m + (r : ℚ)))
    (hbound : avg ≤ Cmax m) :
    r = 0 := by
  by_contra hr0
  have hr : 1 ≤ r := Nat.one_le_iff_ne_zero.mpr hr0
  have hgap := positive_energy_casimir_gap m r hm hr
  rw [← htrace] at hgap
  exact (not_lt_of_ge hbound) hgap

/--
Rank-form specialization: for every `l >= 5`, the uniform numerical
Casimir argument forces the lowest shift to be zero.
-/
theorem trace_bound_forces_ground_of_rank
    (l r : ℕ) (hl : 5 ≤ l)
    (avg : ℚ)
    (htrace :
      avg =
        A (mOfRank l)
          (h0 (mOfRank l) + (r : ℚ)))
    (hbound : avg ≤ Cmax (mOfRank l)) :
    r = 0 := by
  exact trace_bound_forces_ground
    (mOfRank l) r
    (mOfRank_ge_three l hl)
    avg htrace hbound

/--
Affine-lifting wrapper for the final step of Theorem 3.23.

This theorem intentionally exposes the non-formalized DS interfaces:
injectivity of the induced reduced map, the exactness witness connecting
a nonzero reduced affine kernel to that map, and the independent detection
principle for a nonzero affine kernel. Lean derives reduced-kernel vanishing
and checks the remaining kernel argument uniformly in the rank.
-/
theorem theorem_3_23_affine_core
    {V Q L Wred Tred : Type*}
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (qRed : Wred →+ Tred)
    (hRedInj : Function.Injective qRed)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero →
        ∃ w : Wred, qRed w = 0 ∧ w ≠ 0)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) →
        DSKernelNonzero) :
    N = Rad := by
  have hDSzero : ¬ DSKernelNonzero :=
    ds_kernel_vanishes_of_reduced_map_injective
      qRed DSKernelNonzero hRedInj hDSKernelWitness
  exact minimal_reduction_maximality_core
    N Rad hNR classN hNzero q hRadzero
    DSKernelNonzero hDSzero hdetect

end DSeries
end ArakawaMoreau


/-==========================================================================-/
/- Additional axiom audit: Section 3 D_l stage 1                            -/
/-==========================================================================-/



/-==========================================================================-/
/- Section 3.7: type D_l endpoint k = -2                                  -/
/-==========================================================================-/

namespace ArakawaMoreau
namespace DSeries

/-- Endpoint A1 current level `K0 = m - 2`. -/
def endpointK0 (m : ℕ) : ℕ := m - 2

/-- Endpoint Ramond vacuum energy `h0 = (m-2)/4`. -/
def endpointH0 (m : ℕ) : ℚ := ((m : ℚ) - 2) / 4

/-- Endpoint trace function from Proposition 3.31: `A(h)=2mh`. -/
def endpointA (m : ℕ) (h : ℚ) : ℚ := 2 * (m : ℚ) * h

/-- Endpoint A1 Casimir maximum, equation (75). -/
def endpointCmax (m : ℕ) : ℚ := (m : ℚ) * ((m : ℚ) - 2) / 2

/-- The endpoint trace value at the Ramond ground equals the Casimir maximum. -/
theorem endpoint_ground_value
    (m : ℕ) :
    endpointA m (endpointH0 m) = endpointCmax m := by
  dsimp [endpointA, endpointH0, endpointCmax]
  ring

/-- The first positive endpoint shift exceeds the maximum by exactly `2m`. -/
theorem endpoint_first_gap_formula
    (m : ℕ) :
    endpointA m (endpointH0 m + 1) - endpointCmax m = 2 * (m : ℚ) := by
  dsimp [endpointA, endpointH0, endpointCmax]
  ring

/-- The endpoint Casimir gap is strict for every `m >= 3`. -/
theorem endpoint_first_gap
    (m : ℕ) (hm : 3 ≤ m) :
    endpointCmax m < endpointA m (endpointH0 m + 1) := by
  have hmQ : (0 : ℚ) < (m : ℚ) := by
    have hmNat : 0 < m := by omega
    exact_mod_cast hmNat
  have h := endpoint_first_gap_formula m
  apply sub_pos.mp
  rw [h]
  positivity

/-- Every positive integral endpoint shift lies beyond the Casimir maximum. -/
theorem endpoint_positive_shift_gap
    (m r : ℕ) (hm : 3 ≤ m) (hr : 1 ≤ r) :
    endpointCmax m < endpointA m (endpointH0 m + (r : ℚ)) := by
  have hfirst := endpoint_first_gap m hm
  have hrQ : (1 : ℚ) ≤ (r : ℚ) := by exact_mod_cast hr
  have hmQ : (0 : ℚ) < (m : ℚ) := by
    have hmNat : 0 < m := by omega
    exact_mod_cast hmNat
  dsimp [endpointA, endpointH0] at hfirst ⊢
  nlinarith

/-- Numerical core of Theorem 3.33: trace plus bound forces ground shift zero. -/
theorem endpoint_trace_bound_forces_ground
    (m r : ℕ) (hm : 3 ≤ m)
    (avg : ℚ)
    (htrace : avg = endpointA m (endpointH0 m + (r : ℚ)))
    (hbound : avg ≤ endpointCmax m) :
    r = 0 := by
  by_contra hr0
  have hr : 1 ≤ r := Nat.one_le_iff_ne_zero.mpr hr0
  have hgap := endpoint_positive_shift_gap m r hm hr
  rw [← htrace] at hgap
  exact (not_lt_of_ge hbound) hgap

/-- Equation (73), A-component, is strictly negative. -/
theorem endpoint_wall_A_negative
    (m : ℕ) (hm : 3 ≤ m) :
    (-2 : ℤ) - 2 * ((m : ℤ) - 1) = -2 * (m : ℤ) ∧
      (-2 : ℤ) * (m : ℤ) < 0 := by
  have hmZ : (0 : ℤ) < (m : ℤ) := by
    have hmNat : 0 < m := by omega
    exact_mod_cast hmNat
  constructor
  · ring
  · nlinarith

/-- Equation (73), D-component. -/
theorem endpoint_wall_D_value :
    (-2 : ℤ) - 2 = -4 ∧ (-4 : ℤ) < 0 := by
  constructor <;> norm_num

/-- Endpoint generator exponents are `m-1 = l-3` and `1`. -/
theorem endpoint_generator_exponents
    (l : ℕ) (hl : 5 ≤ l) :
    mOfRank l - 1 = l - 3 ∧ (1 : ℕ) = 1 := by
  constructor
  · simp [mOfRank] ; omega
  · rfl

/-- Final kernel step for Theorem 3.34. -/
theorem theorem_3_34_affine_core
    {V Q L Wred Tred : Type*}
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (qRed : Wred →+ Tred)
    (hRedInj : Function.Injective qRed)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero →
        ∃ w : Wred, qRed w = 0 ∧ w ≠ 0)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) →
        DSKernelNonzero) :
    N = Rad := by
  have hDSzero : ¬ DSKernelNonzero :=
    ds_kernel_vanishes_of_reduced_map_injective
      qRed DSKernelNonzero hRedInj hDSKernelWitness
  exact minimal_reduction_maximality_core
    N Rad hNR classN hNzero q hRadzero
    DSKernelNonzero hDSzero hdetect

end DSeries
end ArakawaMoreau


/-==========================================================================-/
/- Section 5: E6                                                         -/
/-==========================================================================-/

namespace ArakawaMoreau
namespace E6

inductive Case
  | one
  | two
  deriving DecidableEq, Repr

/-- Paper parameter `n in {1,2}`. -/
def n : Case → ℕ
  | .one => 1
  | .two => 2

/-- Affine level `k_n = n - 3`. -/
def k : Case → ℤ
  | .one => -2
  | .two => -1

/-- Singular-vector exponent `r=n+1`. -/
def exponent (c : Case) : ℕ := n c + 1

/--
Numerical level/exponent consequence used after Proposition 5.5/5.6:
`k = r - 4` for the two E6 cases.

Important audit boundary: this theorem checks only the arithmetic
specialization of the paper's operator identity (135).  The VOA calculation
`f_theta(1) u^r = r (k-r+4) (...)` itself is not reconstructed from vertex-
algebra definitions in this file.
-/
theorem singularity_level (c : Case) :
    k c = (exponent c : ℤ) - 4 := by
  cases c <;> norm_num [k, exponent, n]

/-- Reduced conformal weight of the BRST class is `n+1`. -/
def reducedDegree (c : Case) : ℕ := exponent c

/-- Ramond vacuum energy `3n/4`. -/
def h0 (c : Case) : ℚ := 3 * (n c : ℚ) / 4

/-- Trace function of Proposition 5.14. -/
def traceA (c : Case) (h : ℚ) : ℚ :=
  (5 / 8 : ℚ) *
    (2 * ((n c : ℚ) + 9) * h +
      (n c : ℚ) * ((n c : ℚ) + 1) / 2)

/-- Highest allowed A5 Casimir from Lemma 5.15. -/
def Cmax : Case → ℚ
  | .one => 21 / 2
  | .two => 24

/-- Largest Casimir after deleting the extremal constituent. -/
def Cnext : Case → ℚ
  | .one => 28 / 3
  | .two => 131 / 6

/-- Contraction coefficient `gamma=3/5` from `dim A5=35`, `c2(varpi3)=21/2`. -/
theorem contraction_coefficient :
    (2 : ℚ) * (21 / 2) / 35 = 3 / 5 := by
  norm_num

/-- The two specializations of Proposition 5.14. -/
theorem trace_specialization_one (h : ℚ) :
    traceA .one h = (5 / 8 : ℚ) * (20 * h + 1) := by
  norm_num [traceA, n]

theorem trace_specialization_two (h : ℚ) :
    traceA .two h = (5 / 8 : ℚ) * (22 * h + 3) := by
  norm_num [traceA, n]

/-- Ground trace values in Theorem 5.18. -/
theorem ground_trace_value (c : Case) :
    traceA c (h0 c) =
      match c with
      | .one => 10
      | .two => 45 / 2 := by
  cases c <;> norm_num [traceA, h0, n]

/-- First positive Ramond shift is already above the global Casimir maximum. -/
theorem first_gap (c : Case) :
    Cmax c < traceA c (h0 c + 1) := by
  cases c <;> norm_num [Cmax, traceA, h0, n]

/-- At ground energy, the trace average is strictly above the non-extremal bound. -/
theorem ground_extremal_gap (c : Case) :
    Cnext c < traceA c (h0 c) := by
  cases c <;> norm_num [Cnext, traceA, h0, n]

/-- Every positive integral shift is beyond the global bound. -/
theorem positive_shift_gap
    (c : Case) (r : ℕ) (hr : 1 ≤ r) :
    Cmax c < traceA c (h0 c + (r : ℚ)) := by
  have hrQ : (1 : ℚ) ≤ (r : ℚ) := by
    exact_mod_cast hr
  cases c <;>
    norm_num [Cmax, traceA, h0, n] <;>
    ring_nf at hrQ ⊢ <;>
    linarith

/-- Numerical energy-forcing core of Theorem 5.18. -/
theorem trace_bound_forces_ground
    (c : Case) (r : ℕ) (avg : ℚ)
    (htrace : avg = traceA c (h0 c + (r : ℚ)))
    (hbound : avg ≤ Cmax c) :
    r = 0 := by
  by_contra hr0
  have hr : 1 ≤ r := Nat.one_le_iff_ne_zero.mpr hr0
  have hgap := positive_shift_gap c r hr
  rw [← htrace] at hgap
  exact (not_lt_of_ge hbound) hgap

/-- If the ground trace is realized, a module with no extremal constituent contradicts `Cnext`. -/
theorem ground_average_forces_extremal
    (c : Case) (avg : ℚ)
    (htrace : avg = traceA c (h0 c))
    (hNoExtremal : avg ≤ Cnext c) : False := by
  have hgap := ground_extremal_gap c
  rw [← htrace] at hgap
  exact (not_lt_of_ge hNoExtremal) hgap

/-- Affine kernel-lifting core of Theorem 5.19. -/
theorem theorem_5_19_affine_core
    {V Q L Wred Tred : Type*}
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (qRed : Wred →+ Tred)
    (hRedInj : Function.Injective qRed)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero →
        ∃ w : Wred, qRed w = 0 ∧ w ≠ 0)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) →
        DSKernelNonzero) :
    N = Rad := by
  have hDSzero : ¬ DSKernelNonzero :=
    ds_kernel_vanishes_of_reduced_map_injective
      qRed DSKernelNonzero hRedInj hDSKernelWitness
  exact minimal_reduction_maximality_core
    N Rad hNR classN hNzero q hRadzero
    DSKernelNonzero hDSzero hdetect

end E6
end ArakawaMoreau


/-==========================================================================-/
/- Section 6: E7                                                         -/
/-==========================================================================-/

namespace ArakawaMoreau
namespace E7

inductive Case
  | one
  | two
  | three
  deriving DecidableEq, Repr

def n : Case → ℕ
  | .one => 1
  | .two => 2
  | .three => 3

/-- `k_n=n-4`. -/
def k (c : Case) : ℤ := (n c : ℤ) - 4

/-- Singular-vector exponent. -/
def exponent (c : Case) : ℕ := n c + 1

theorem level_values (c : Case) :
    k c = match c with | .one => -3 | .two => -2 | .three => -1 := by
  cases c <;> norm_num [k, n]

/-- Affine-wall evaluation from Lemma 6.2: `-n-6`. -/
def wall (c : Case) : ℤ := -(n c : ℤ) - 6

theorem wall_negative (c : Case) : wall c < 0 := by
  cases c <;> norm_num [wall, n]

/-- Contraction coefficient `gamma=1/2`. -/
theorem contraction_coefficient :
    (2 : ℚ) * (33 / 2) / 66 = 1 / 2 := by
  norm_num

/-- Ramond ground energy `3n/4`. -/
def h0 (c : Case) : ℚ := 3 * (n c : ℚ) / 4

/-- Proposition 6.10. -/
def traceA (c : Case) (h : ℚ) : ℚ :=
  (2 / 3 : ℚ) *
    ((2 * (n c : ℚ) + 28) * h +
      (n c : ℚ) * ((n c : ℚ) + 2) / 2)

/-- Global maxima from Lemma 6.17. -/
def Cmax : Case → ℚ
  | .one => 33 / 2
  | .two => 36
  | .three => 117 / 2

/-- Remaining maxima after low-degree exclusion. -/
def Crest : Case → ℚ
  | .one => 11
  | .two => 32
  | .three => 105 / 2

/-- Ground averages in the table preceding equation (206). -/
def groundAvg : Case → ℚ
  | .one => 16
  | .two => 104 / 3
  | .three => 56

/-- Check the three displayed trace specializations. -/
theorem trace_specializations (c : Case) (h : ℚ) :
    traceA c h =
      match c with
      | .one => 20 * h + 1
      | .two => (2 / 3 : ℚ) * (32 * h + 4)
      | .three => (2 / 3 : ℚ) * (34 * h + 15 / 2) := by
  cases c <;> norm_num [traceA, n] ; ring

/-- `A_n(h0)` agrees with the paper's ground-average table. -/
theorem ground_trace_value (c : Case) :
    traceA c (h0 c) = groundAvg c := by
  cases c <;> norm_num [traceA, h0, groundAvg, n]

/-- First inequality in (206). -/
theorem first_gap (c : Case) :
    Cmax c < traceA c (h0 c + 1) := by
  cases c <;> norm_num [Cmax, traceA, h0, n]

/-- Second inequality in (206). -/
theorem ground_extremal_gap (c : Case) :
    Crest c < traceA c (h0 c) := by
  cases c <;> norm_num [Crest, traceA, h0, n]

/-- Positive-shift version used by the Casimir-gap criterion. -/
theorem positive_shift_gap
    (c : Case) (r : ℕ) (hr : 1 ≤ r) :
    Cmax c < traceA c (h0 c + (r : ℚ)) := by
  have hrQ : (1 : ℚ) ≤ (r : ℚ) := by
    exact_mod_cast hr
  cases c <;>
    norm_num [Cmax, traceA, h0, n] <;>
    ring_nf at hrQ ⊢ <;>
    linarith

/-- Numerical energy-forcing core of Theorem 6.18. -/
theorem trace_bound_forces_ground
    (c : Case) (r : ℕ) (avg : ℚ)
    (htrace : avg = traceA c (h0 c + (r : ℚ)))
    (hbound : avg ≤ Cmax c) : r = 0 := by
  by_contra hr0
  have hr : 1 ≤ r := Nat.one_le_iff_ne_zero.mpr hr0
  have hgap := positive_shift_gap c r hr
  rw [← htrace] at hgap
  exact (not_lt_of_ge hbound) hgap

/-- Once the low-degree exclusions give the `Crest` bound, the extremal constituent is forced. -/
theorem ground_average_forces_extremal
    (c : Case) (avg : ℚ)
    (htrace : avg = traceA c (h0 c))
    (hNoExtremal : avg ≤ Crest c) : False := by
  have hgap := ground_extremal_gap c
  rw [← htrace] at hgap
  exact (not_lt_of_ge hNoExtremal) hgap

/-- Affine kernel-lifting core of Theorem 6.19. -/
theorem theorem_6_19_affine_core
    {V Q L Wred Tred : Type*}
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (qRed : Wred →+ Tred)
    (hRedInj : Function.Injective qRed)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero →
        ∃ w : Wred, qRed w = 0 ∧ w ≠ 0)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) →
        DSKernelNonzero) :
    N = Rad := by
  have hDSzero : ¬ DSKernelNonzero :=
    ds_kernel_vanishes_of_reduced_map_injective
      qRed DSKernelNonzero hRedInj hDSKernelWitness
  exact minimal_reduction_maximality_core
    N Rad hNR classN hNzero q hRadzero
    DSKernelNonzero hDSzero hdetect

end E7
end ArakawaMoreau


/-==========================================================================-/
/- Section 7: E8                                                         -/
/-==========================================================================-/

namespace ArakawaMoreau
namespace E8

inductive Case
  | one
  | two
  | three
  | four
  | five
  deriving DecidableEq, Repr

def n : Case → ℕ
  | .one => 1
  | .two => 2
  | .three => 3
  | .four => 4
  | .five => 5

/-- `k_n=n-6`. -/
def k (c : Case) : ℤ := (n c : ℤ) - 6

def exponent (c : Case) : ℕ := n c + 1

theorem level_values (c : Case) :
    k c =
      match c with
      | .one => -5
      | .two => -4
      | .three => -3
      | .four => -2
      | .five => -1 := by
  cases c <;> norm_num [k, n]

/-- Affine-wall evaluation in Proposition 7.4: `-n-8`. -/
def wall (c : Case) : ℤ := -(n c : ℤ) - 8

theorem wall_negative (c : Case) : wall c < 0 := by
  cases c <;> norm_num [wall, n]

/-- Contraction coefficient `gamma=57/133`. -/
theorem contraction_coefficient :
    (2 : ℚ) * (57 / 2) / 133 = 57 / 133 := by
  norm_num

/-- Ramond ground energy. -/
def h0 (c : Case) : ℚ := 3 * (n c : ℚ) / 4

/-- Proposition 7.14. -/
def traceA (c : Case) (h : ℚ) : ℚ :=
  (133 / 190 : ℚ) *
    (2 * ((n c : ℚ) + 24) * h +
      (n c : ℚ) * ((n c : ℚ) + 4) / 2)

/-- Theorem 7.18 maximum. -/
def Cmax (c : Case) : ℚ :=
  3 * (n c : ℚ) * ((n c : ℚ) + 18) / 2

/-- Ground-energy trace average, equation (242). -/
def groundAvg (c : Case) : ℚ :=
  7 * (n c : ℚ) * ((n c : ℚ) + 19) / 5

/-- Second-largest Casimir value for `n>=2`; the `n=1` no-extremal bound is zero. -/
def Csecond : Case → ℚ
  | .one => 0
  | .two => 56
  | .three => 177 / 2
  | .four => 124
  | .five => 325 / 2

/-- Proposition 7.14 evaluated at the Ramond ground. -/
theorem ground_trace_formula (c : Case) :
    traceA c (h0 c) = groundAvg c := by
  cases c <;> norm_num [traceA, h0, groundAvg, n]

/-- The exact first-gap identity used in Theorem 7.23. -/
theorem first_gap_formula (c : Case) :
    traceA c (h0 c + 1) - Cmax c =
      ((24 : ℚ) - (n c : ℚ)) * ((n c : ℚ) + 14) / 10 := by
  cases c <;> norm_num [traceA, h0, Cmax, n]

/-- `A_n(h0+1)>Cmax` for all five E8 cases. -/
theorem first_gap (c : Case) :
    Cmax c < traceA c (h0 c + 1) := by
  have h := first_gap_formula c
  apply sub_pos.mp
  rw [h]
  cases c <;> norm_num [n]

/-- Equation (243), first difference `Cmax-groundAvg`. -/
theorem max_minus_ground (c : Case) :
    Cmax c - groundAvg c =
      (n c : ℚ) * ((n c : ℚ) + 4) / 10 := by
  cases c <;> norm_num [Cmax, groundAvg, n]

/-- Equation (243)/(244): ground average is positive. -/
theorem ground_positive (c : Case) : 0 < groundAvg c := by
  cases c <;> norm_num [groundAvg, n]

/-- For `n=2,...,5`, equation (243) gives the ground-to-second gap. -/
theorem ground_minus_second_nonlevelone
    (c : Case) (hc : c ≠ .one) :
    groundAvg c - Csecond c =
      (n c : ℚ) * (16 - (n c : ℚ)) / 10 := by
  cases c with
  | one => exact False.elim (hc rfl)
  | two => norm_num [groundAvg, Csecond, n]
  | three => norm_num [groundAvg, Csecond, n]
  | four => norm_num [groundAvg, Csecond, n]
  | five => norm_num [groundAvg, Csecond, n]

/-- Ground average strictly exceeds the no-extremal bound in every E8 case. -/
theorem ground_extremal_gap (c : Case) :
    Csecond c < groundAvg c := by
  cases c <;> norm_num [Csecond, groundAvg, n]

/-- Every positive integral shift is beyond the global maximum. -/
theorem positive_shift_gap
    (c : Case) (r : ℕ) (hr : 1 ≤ r) :
    Cmax c < traceA c (h0 c + (r : ℚ)) := by
  have hrQ : (1 : ℚ) ≤ (r : ℚ) := by
    exact_mod_cast hr
  cases c <;>
    norm_num [Cmax, traceA, h0, n] <;>
    ring_nf at hrQ ⊢ <;>
    linarith

/-- Numerical energy-forcing core of Theorem 7.23. -/
theorem trace_bound_forces_ground
    (c : Case) (r : ℕ) (avg : ℚ)
    (htrace : avg = traceA c (h0 c + (r : ℚ)))
    (hbound : avg ≤ Cmax c) : r = 0 := by
  by_contra hr0
  have hr : 1 ≤ r := Nat.one_le_iff_ne_zero.mpr hr0
  have hgap := positive_shift_gap c r hr
  rw [← htrace] at hgap
  exact (not_lt_of_ge hbound) hgap

/-- Ground average plus the second-Casimir bound forces the extremal `n omega7` constituent. -/
theorem ground_average_forces_extremal
    (c : Case) (avg : ℚ)
    (htrace : avg = traceA c (h0 c))
    (hNoExtremal : avg ≤ Csecond c) : False := by
  have hground : avg = groundAvg c := by
    rw [htrace, ground_trace_formula]
  have hgap := ground_extremal_gap c
  rw [← hground] at hgap
  exact (not_lt_of_ge hNoExtremal) hgap

/-- Affine kernel-lifting core of Theorem 7.24. -/
theorem theorem_7_24_affine_core
    {V Q L Wred Tred : Type*}
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (qRed : Wred →+ Tred)
    (hRedInj : Function.Injective qRed)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero →
        ∃ w : Wred, qRed w = 0 ∧ w ≠ 0)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) →
        DSKernelNonzero) :
    N = Rad := by
  have hDSzero : ¬ DSKernelNonzero :=
    ds_kernel_vanishes_of_reduced_map_injective
      qRed DSKernelNonzero hRedInj hDSKernelWitness
  exact minimal_reduction_maximality_core
    N Rad hNR classN hNzero q hRadzero
    DSKernelNonzero hDSzero hdetect

end E8
end ArakawaMoreau


/-==========================================================================-/
/- Section 8: rank reduction at collapsing levels                          -/
/-==========================================================================-/

namespace ArakawaMoreau
namespace RankReduction

/-- Collapsing level `k_r=2-2r`. -/
def kRank (r : ℕ) : ℤ := 2 - 2 * (r : ℤ)

/-- The surviving `D_{2r-2}` current level is the preceding collapsing level. -/
theorem surviving_level
    (r : ℕ) (hr : 3 ≤ r) :
    kRank (r - 1) = kRank r + 2 := by
  dsimp [kRank]
  have hcast : ((r - 1 : ℕ) : ℤ) = (r : ℤ) - 1 := by
    omega
  rw [hcast]
  ring

/-- The coefficient used to eliminate the conformal generator is nonzero: `k_r+h^vee(D_{2r})=2r`. -/
theorem conformal_elimination_coefficient
    (r : ℕ) (hr : 2 ≤ r) :
    kRank r + ((4 * r - 2 : ℕ) : ℤ) = 2 * (r : ℤ) := by
  dsimp [kRank]
  have hr2 : 2 ≤ 4 * r := by omega
  have hcast : ((4 * r - 2 : ℕ) : ℤ) = (4 * (r : ℤ) - 2) := by
    omega
  rw [hcast]
  ring

/-- In particular the conformal-elimination coefficient is nonzero. -/
theorem conformal_elimination_nonzero
    (r : ℕ) (hr : 2 ≤ r) :
    kRank r + ((4 * r - 2 : ℕ) : ℤ) ≠ 0 := by
  rw [conformal_elimination_coefficient r hr]
  have hrPos : 0 < r := by omega
  have hrZ : (0 : ℤ) < (r : ℤ) := by exact_mod_cast hrPos
  nlinarith

/--
Pure map-theoretic sandwich used in Theorem 8.5.
If `A -> B -> C` are surjective and the composite is injective, both maps are bijective.
The paper obtains injectivity of the composite from simplicity and unitality.
-/
theorem sandwich_bijective
    {A B C : Type*}
    [AddGroup A] [AddGroup B] [AddGroup C]
    (f : A →+ B) (g : B →+ C)
    (hf : Function.Surjective f)
    (hg : Function.Surjective g)
    (hgf : Function.Injective (g.comp f)) :
    Function.Bijective f ∧ Function.Bijective g := by
  have hfinj : Function.Injective f := by
    intro x y hxy
    apply hgf
    simpa using congrArg g hxy
  have hginj : Function.Injective g := by
    intro y1 y2 hy
    rcases hf y1 with ⟨x1, rfl⟩
    rcases hf y2 with ⟨x2, rfl⟩
    have hcomp : (g.comp f) x1 = (g.comp f) x2 := by
      simpa using hy
    have hx : x1 = x2 := hgf hcomp
    simp [hx]
  exact ⟨⟨hfinj, hf⟩, ⟨hginj, hg⟩⟩

/-- Elementary induction scheme from the base rank `r=2`. -/
theorem induction_from_two
    (P : ℕ → Prop)
    (h2 : P 2)
    (hstep : ∀ r : ℕ, 2 ≤ r → P r → P (r + 1))
    (r : ℕ) (hr : 2 ≤ r) :
    P r := by
  obtain ⟨t, rfl⟩ : ∃ t : ℕ, r = 2 + t := by
    refine ⟨r - 2, ?_⟩
    omega
  clear hr
  induction t with
  | zero => simpa using h2
  | succ t ih =>
      have hge : 2 ≤ 2 + t := by
        omega
      have hs := hstep (2 + t) hge ih
      simpa [Nat.add_assoc] using hs

/-- Final affine kernel-lifting step used at each induction stage of Theorem 8.5. -/
theorem theorem_8_5_affine_core
    {V Q L Wred Tred : Type*}
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (qRed : Wred →+ Tred)
    (hRedInj : Function.Injective qRed)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero →
        ∃ w : Wred, qRed w = 0 ∧ w ≠ 0)
    (hdetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) →
        DSKernelNonzero) :
    N = Rad := by
  have hDSzero : ¬ DSKernelNonzero :=
    ds_kernel_vanishes_of_reduced_map_injective
      qRed DSKernelNonzero hRedInj hDSKernelWitness
  exact minimal_reduction_maximality_core
    N Rad hNR classN hNzero q hRadzero
    DSKernelNonzero hDSzero hdetect

end RankReduction
end ArakawaMoreau




/-==========================================================================-/
/- Paper theorem wrappers: common Casimir-gap simplicity logic              -/
/-==========================================================================-/

namespace ArakawaMoreau

namespace DSeries

/-- Full abstract Casimir-gap logic underlying Theorem 3.21. -/
theorem theorem_3_21_simplicity_core
    {β ι : Type*} [Fintype ι]
    (rankM : ℕ) (hrank : 3 ≤ rankM)
    (I : β → Prop) (vacuum : β) (shift : ℕ)
    (w cas : ι → ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (hcas : ∀ i, cas i ≤ Cmax rankM)
    (htrace :
      ∑ i, w i * cas i =
        A rankM (h0 rankM + (shift : ℚ)))
    (hground : shift = 0 → I vacuum)
    (hproper : ¬ I vacuum) :
    False := by
  apply casimir_gap_simplicity_core
    I vacuum shift
    (fun r => A rankM (h0 rankM + (r : ℚ)))
    w cas (Cmax rankM)
    hw hsum hcas htrace
  · intro r hr
    exact positive_energy_casimir_gap rankM r hrank hr
  · exact hground
  · exact hproper

/-- Full abstract Casimir-gap logic underlying endpoint Theorem 3.33. -/
theorem theorem_3_33_simplicity_core
    {β ι : Type*} [Fintype ι]
    (rankM : ℕ) (hrank : 3 ≤ rankM)
    (I : β → Prop) (vacuum : β) (shift : ℕ)
    (w cas : ι → ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (hcas : ∀ i, cas i ≤ endpointCmax rankM)
    (htrace :
      ∑ i, w i * cas i =
        endpointA rankM (endpointH0 rankM + (shift : ℚ)))
    (hground : shift = 0 → I vacuum)
    (hproper : ¬ I vacuum) :
    False := by
  apply casimir_gap_simplicity_core
    I vacuum shift
    (fun r => endpointA rankM (endpointH0 rankM + (r : ℚ)))
    w cas (endpointCmax rankM)
    hw hsum hcas htrace
  · intro r hr
    exact endpoint_positive_shift_gap rankM r hrank hr
  · exact hground
  · exact hproper

end DSeries

namespace E6

/-- Full abstract Casimir-gap logic underlying Theorem 5.18. -/
theorem theorem_5_18_simplicity_core
    {β ι : Type*} [Fintype ι]
    (c : Case)
    (I : β → Prop) (vacuum : β) (shift : ℕ)
    (w cas : ι → ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (hcas : ∀ i, cas i ≤ Cmax c)
    (htrace :
      ∑ i, w i * cas i = traceA c (h0 c + (shift : ℚ)))
    (HasExtremal : Prop)
    (hNoExtremalBound :
      ¬ HasExtremal →
        ∑ i, w i * cas i ≤ Cnext c)
    (hExtremalVacuum :
      shift = 0 → HasExtremal → I vacuum)
    (hproper : ¬ I vacuum) :
    False := by
  apply casimir_gap_simplicity_core
    I vacuum shift
    (fun r => traceA c (h0 c + (r : ℚ)))
    w cas (Cmax c)
    hw hsum hcas htrace
  · intro r hr
    exact positive_shift_gap c r hr
  · intro hshift
    have hgroundTrace :
        ∑ i, w i * cas i = traceA c (h0 c) := by
      simpa [hshift] using htrace
    have hExt : HasExtremal := by
      by_contra hnot
      exact ground_average_forces_extremal
        c (∑ i, w i * cas i)
        hgroundTrace
        (hNoExtremalBound hnot)
    exact hExtremalVacuum hshift hExt
  · exact hproper

end E6

namespace E7

/-- Full abstract Casimir-gap logic underlying Theorem 6.18. -/
theorem theorem_6_18_simplicity_core
    {β ι : Type*} [Fintype ι]
    (c : Case)
    (I : β → Prop) (vacuum : β) (shift : ℕ)
    (w cas : ι → ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (hcas : ∀ i, cas i ≤ Cmax c)
    (htrace :
      ∑ i, w i * cas i = traceA c (h0 c + (shift : ℚ)))
    (HasExtremal : Prop)
    (hNoExtremalBound :
      ¬ HasExtremal →
        ∑ i, w i * cas i ≤ Crest c)
    (hExtremalVacuum :
      shift = 0 → HasExtremal → I vacuum)
    (hproper : ¬ I vacuum) :
    False := by
  apply casimir_gap_simplicity_core
    I vacuum shift
    (fun r => traceA c (h0 c + (r : ℚ)))
    w cas (Cmax c)
    hw hsum hcas htrace
  · intro r hr
    exact positive_shift_gap c r hr
  · intro hshift
    have hgroundTrace :
        ∑ i, w i * cas i = traceA c (h0 c) := by
      simpa [hshift] using htrace
    have hExt : HasExtremal := by
      by_contra hnot
      exact ground_average_forces_extremal
        c (∑ i, w i * cas i)
        hgroundTrace
        (hNoExtremalBound hnot)
    exact hExtremalVacuum hshift hExt
  · exact hproper

end E7

namespace E8

/-- Full abstract Casimir-gap logic underlying Theorem 7.23. -/
theorem theorem_7_23_simplicity_core
    {β ι : Type*} [Fintype ι]
    (c : Case)
    (I : β → Prop) (vacuum : β) (shift : ℕ)
    (w cas : ι → ℚ)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (hcas : ∀ i, cas i ≤ Cmax c)
    (htrace :
      ∑ i, w i * cas i = traceA c (h0 c + (shift : ℚ)))
    (HasExtremal : Prop)
    (hNoExtremalBound :
      ¬ HasExtremal →
        ∑ i, w i * cas i ≤ Csecond c)
    (hExtremalVacuum :
      shift = 0 → HasExtremal → I vacuum)
    (hproper : ¬ I vacuum) :
    False := by
  apply casimir_gap_simplicity_core
    I vacuum shift
    (fun r => traceA c (h0 c + (r : ℚ)))
    w cas (Cmax c)
    hw hsum hcas htrace
  · intro r hr
    exact positive_shift_gap c r hr
  · intro hshift
    have hgroundTrace :
        ∑ i, w i * cas i = traceA c (h0 c) := by
      simpa [hshift] using htrace
    have hExt : HasExtremal := by
      by_contra hnot
      exact ground_average_forces_extremal
        c (∑ i, w i * cas i)
        hgroundTrace
        (hNoExtremalBound hnot)
    exact hExtremalVacuum hshift hExt
  · exact hproper

end E8

end ArakawaMoreau


/-==========================================================================-/
/- Paper-wide finite/numerical audit certificate                            -/
/-==========================================================================-/

namespace ArakawaMoreau

/--
A compact proposition collecting the paper-wide finite Casimir-gap checks
now represented in this file.  This is intentionally a certificate for the
kernel-checked numerical layer, not a claim that the underlying VOA/BRST
constructions have been rebuilt from definitions.
-/
theorem paper_wide_numerical_certificate :
    (∀ c : E6.Case, E6.Cmax c < E6.traceA c (E6.h0 c + 1)) ∧
    (∀ c : E7.Case, E7.Cmax c < E7.traceA c (E7.h0 c + 1)) ∧
    (∀ c : E8.Case, E8.Cmax c < E8.traceA c (E8.h0 c + 1)) := by
  refine ⟨?_, ?_, ?_⟩
  · intro c
    exact E6.first_gap c
  · intro c
    exact E7.first_gap c
  · intro c
    exact E8.first_gap c

end ArakawaMoreau


/-==========================================================================-/
/- Additional axiom audit for Sections 3.7, 5, 6, 7, 8                     -/
/-==========================================================================-/








/-==========================================================================-/
/- Appendices C--E: finite Casimir table audit                              -/
/-==========================================================================-/

namespace ArakawaMoreau
namespace AppendixAudit

/-! ## Appendix C: A5 level-two Casimir table -/

structure A5Weight where
  m1 : ℕ
  m2 : ℕ
  m3 : ℕ
  m4 : ℕ
  m5 : ℕ
  deriving DecidableEq, Repr

def a5Level (w : A5Weight) : ℕ :=
  w.m1 + w.m2 + w.m3 + w.m4 + w.m5

/-- Appendix C.1.4, expanded from the inverse A5 Cartan matrix. -/
def a5Casimir (w : A5Weight) : ℚ :=
  let m1 : ℚ := w.m1
  let m2 : ℚ := w.m2
  let m3 : ℚ := w.m3
  let m4 : ℚ := w.m4
  let m5 : ℚ := w.m5
  (5/6) * m1^2 + (4/3) * m1*m2 + m1*m3 + (2/3)*m1*m4 +
    (1/3)*m1*m5 + 5*m1 +
  (4/3) * m2^2 + 2*m2*m3 + (4/3)*m2*m4 + (2/3)*m2*m5 + 8*m2 +
  (3/2) * m3^2 + 2*m3*m4 + m3*m5 + 9*m3 +
  (4/3) * m4^2 + (4/3)*m4*m5 + 8*m4 +
  (5/6) * m5^2 + 5*m5

inductive A5Case
  | zero
  | w1 | w2 | w3 | w4 | w5
  | twoW1 | twoW2 | twoW3 | twoW4 | twoW5
  | w1w2 | w1w3 | w1w4 | w1w5
  | w2w3 | w2w4 | w2w5
  | w3w4 | w3w5
  | w4w5
  deriving DecidableEq, Repr

def a5WeightOf : A5Case → A5Weight
  | .zero => ⟨0,0,0,0,0⟩
  | .w1 => ⟨1,0,0,0,0⟩
  | .w2 => ⟨0,1,0,0,0⟩
  | .w3 => ⟨0,0,1,0,0⟩
  | .w4 => ⟨0,0,0,1,0⟩
  | .w5 => ⟨0,0,0,0,1⟩
  | .twoW1 => ⟨2,0,0,0,0⟩
  | .twoW2 => ⟨0,2,0,0,0⟩
  | .twoW3 => ⟨0,0,2,0,0⟩
  | .twoW4 => ⟨0,0,0,2,0⟩
  | .twoW5 => ⟨0,0,0,0,2⟩
  | .w1w2 => ⟨1,1,0,0,0⟩
  | .w1w3 => ⟨1,0,1,0,0⟩
  | .w1w4 => ⟨1,0,0,1,0⟩
  | .w1w5 => ⟨1,0,0,0,1⟩
  | .w2w3 => ⟨0,1,1,0,0⟩
  | .w2w4 => ⟨0,1,0,1,0⟩
  | .w2w5 => ⟨0,1,0,0,1⟩
  | .w3w4 => ⟨0,0,1,1,0⟩
  | .w3w5 => ⟨0,0,1,0,1⟩
  | .w4w5 => ⟨0,0,0,1,1⟩

def a5Expected : A5Case → ℚ
  | .zero => 0
  | .w1 => 35/6
  | .w5 => 35/6
  | .w2 => 28/3
  | .w4 => 28/3
  | .w3 => 21/2
  | .twoW1 => 40/3
  | .twoW5 => 40/3
  | .twoW2 => 64/3
  | .twoW4 => 64/3
  | .twoW3 => 24
  | .w1w2 => 33/2
  | .w4w5 => 33/2
  | .w1w3 => 52/3
  | .w3w5 => 52/3
  | .w1w4 => 95/6
  | .w2w5 => 95/6
  | .w1w5 => 12
  | .w2w3 => 131/6
  | .w3w4 => 131/6
  | .w2w4 => 20

theorem a5_all_cases_level_le_two (c : A5Case) :
    a5Level (a5WeightOf c) ≤ 2 := by
  cases c <;> norm_num [a5Level, a5WeightOf]

/-- Kernel recomputation of all 21 entries in Appendix C.1.4. -/
theorem a5_casimir_table (c : A5Case) :
    a5Casimir (a5WeightOf c) = a5Expected c := by
  cases c <;> norm_num [a5Casimir, a5WeightOf, a5Expected]

/-- The level-two maximum is 24. -/
theorem a5_global_max (c : A5Case) :
    a5Casimir (a5WeightOf c) ≤ 24 := by
  rw [a5_casimir_table]
  cases c <;> norm_num [a5Expected]

/-- The maximum 24 is unique, at `2 varpi_3`. -/
theorem a5_unique_max (c : A5Case)
    (h : a5Casimir (a5WeightOf c) = 24) :
    c = .twoW3 := by
  rw [a5_casimir_table] at h
  cases c <;> norm_num [a5Expected] at h
  rfl

/-! ## Appendix D: D6 level-three Casimir table -/

structure D6Weight where
  m1 : ℕ
  m2 : ℕ
  m3 : ℕ
  m4 : ℕ
  m5 : ℕ
  m6 : ℕ
  deriving DecidableEq, Repr

def d6Level (w : D6Weight) : ℕ :=
  w.m1 + 2*w.m2 + 2*w.m3 + 2*w.m4 + w.m5 + w.m6

/--
D6 Casimir from the orthogonal realization in Appendix D.1.1--D.1.2.
The six `x_i` are the epsilon-coordinates of the dominant weight.
-/
def d6Casimir (w : D6Weight) : ℚ :=
  let m1 : ℚ := w.m1
  let m2 : ℚ := w.m2
  let m3 : ℚ := w.m3
  let m4 : ℚ := w.m4
  let m5 : ℚ := w.m5
  let m6 : ℚ := w.m6
  let x1 := m1 + m2 + m3 + m4 + (m5+m6)/2
  let x2 := m2 + m3 + m4 + (m5+m6)/2
  let x3 := m3 + m4 + (m5+m6)/2
  let x4 := m4 + (m5+m6)/2
  let x5 := (m5+m6)/2
  let x6 := (-m5+m6)/2
  x1*(x1+10) + x2*(x2+8) + x3*(x3+6) +
    x4*(x4+4) + x5*(x5+2) + x6*x6

inductive D6Case
  | zero
  | w1 | w5 | w6
  | w2 | twoW1 | w3 | w1w5 | w1w6 | w4 | w5w6 | twoW5 | twoW6
  | w1w2 | w2w5 | w2w6 | threeW1 | w1w3 | twoW1w5 | twoW1w6
  | w1w4 | w3w5 | w3w6 | w1w5w6 | w1twoW5 | w1twoW6
  | w4w5 | w4w6 | twoW5w6 | w5twoW6 | threeW5 | threeW6
  deriving DecidableEq, Repr

def d6WeightOf : D6Case → D6Weight
  | .zero => ⟨0,0,0,0,0,0⟩
  | .w1 => ⟨1,0,0,0,0,0⟩
  | .w5 => ⟨0,0,0,0,1,0⟩
  | .w6 => ⟨0,0,0,0,0,1⟩
  | .w2 => ⟨0,1,0,0,0,0⟩
  | .twoW1 => ⟨2,0,0,0,0,0⟩
  | .w3 => ⟨0,0,1,0,0,0⟩
  | .w1w5 => ⟨1,0,0,0,1,0⟩
  | .w1w6 => ⟨1,0,0,0,0,1⟩
  | .w4 => ⟨0,0,0,1,0,0⟩
  | .w5w6 => ⟨0,0,0,0,1,1⟩
  | .twoW5 => ⟨0,0,0,0,2,0⟩
  | .twoW6 => ⟨0,0,0,0,0,2⟩
  | .w1w2 => ⟨1,1,0,0,0,0⟩
  | .w2w5 => ⟨0,1,0,0,1,0⟩
  | .w2w6 => ⟨0,1,0,0,0,1⟩
  | .threeW1 => ⟨3,0,0,0,0,0⟩
  | .w1w3 => ⟨1,0,1,0,0,0⟩
  | .twoW1w5 => ⟨2,0,0,0,1,0⟩
  | .twoW1w6 => ⟨2,0,0,0,0,1⟩
  | .w1w4 => ⟨1,0,0,1,0,0⟩
  | .w3w5 => ⟨0,0,1,0,1,0⟩
  | .w3w6 => ⟨0,0,1,0,0,1⟩
  | .w1w5w6 => ⟨1,0,0,0,1,1⟩
  | .w1twoW5 => ⟨1,0,0,0,2,0⟩
  | .w1twoW6 => ⟨1,0,0,0,0,2⟩
  | .w4w5 => ⟨0,0,0,1,1,0⟩
  | .w4w6 => ⟨0,0,0,1,0,1⟩
  | .twoW5w6 => ⟨0,0,0,0,2,1⟩
  | .w5twoW6 => ⟨0,0,0,0,1,2⟩
  | .threeW5 => ⟨0,0,0,0,3,0⟩
  | .threeW6 => ⟨0,0,0,0,0,3⟩

def d6Expected : D6Case → ℚ
  | .zero => 0
  | .w1 => 11
  | .w5 => 33/2
  | .w6 => 33/2
  | .w2 => 20
  | .twoW1 => 24
  | .w3 => 27
  | .w1w5 => 57/2
  | .w1w6 => 57/2
  | .w4 => 32
  | .w5w6 => 35
  | .twoW5 => 36
  | .twoW6 => 36
  | .w1w2 => 33
  | .w2w5 => 77/2
  | .w2w6 => 77/2
  | .threeW1 => 39
  | .w1w3 => 40
  | .twoW1w5 => 85/2
  | .twoW1w6 => 85/2
  | .w1w4 => 45
  | .w3w5 => 93/2
  | .w3w6 => 93/2
  | .w1w5w6 => 48
  | .w1twoW5 => 49
  | .w1twoW6 => 49
  | .w4w5 => 105/2
  | .w4w6 => 105/2
  | .twoW5w6 => 113/2
  | .w5twoW6 => 113/2
  | .threeW5 => 117/2
  | .threeW6 => 117/2

theorem d6_all_cases_level_le_three (c : D6Case) :
    d6Level (d6WeightOf c) ≤ 3 := by
  cases c <;> norm_num [d6Level, d6WeightOf]

/-- Kernel recomputation of the 32 D6 Casimir entries in Appendix D.1.3. -/
theorem d6_casimir_table (c : D6Case) :
    d6Casimir (d6WeightOf c) = d6Expected c := by
  cases c <;> norm_num [d6Casimir, d6WeightOf, d6Expected]

/-- Global level-three maximum `117/2`. -/
theorem d6_global_max (c : D6Case) :
    d6Casimir (d6WeightOf c) ≤ 117/2 := by
  rw [d6_casimir_table]
  cases c <;> norm_num [d6Expected]

/-- The two half-spin rays have the closed formula used in Appendix D. -/
theorem d6_halfspin_ray_formula (r : ℕ) :
    d6Casimir ⟨0,0,0,0,0,r⟩ =
      (3/2 : ℚ) * (r : ℚ)^2 + 15*(r : ℚ) := by
  norm_num [d6Casimir]
  ring

/-! ## Appendix E: E7 Casimir and deficit tables -/

structure E7Weight where
  m1 : ℕ
  m2 : ℕ
  m3 : ℕ
  m4 : ℕ
  m5 : ℕ
  m6 : ℕ
  m7 : ℕ
  deriving DecidableEq, Repr

/-- Highest-root level functional, equation (238). -/
def e7Level (w : E7Weight) : ℕ :=
  2*w.m1 + 2*w.m2 + 3*w.m3 + 4*w.m4 + 3*w.m5 + 2*w.m6 + w.m7

/-- E7 inverse-Cartan quadratic form from Appendix E.1.1. -/
def e7Casimir (w : E7Weight) : ℚ :=
  let a1 : ℚ := w.m1; let a2 : ℚ := w.m2; let a3 : ℚ := w.m3
  let a4 : ℚ := w.m4; let a5 : ℚ := w.m5; let a6 : ℚ := w.m6
  let a7 : ℚ := w.m7
  let b1 := a1+2; let b2 := a2+2; let b3 := a3+2; let b4 := a4+2
  let b5 := a5+2; let b6 := a6+2; let b7 := a7+2
  a1*(2*b1 + 2*b2 + 3*b3 + 4*b4 + 3*b5 + 2*b6 + b7) +
  a2*(2*b1 + (7/2)*b2 + 4*b3 + 6*b4 + (9/2)*b5 + 3*b6 + (3/2)*b7) +
  a3*(3*b1 + 4*b2 + 6*b3 + 8*b4 + 6*b5 + 4*b6 + 2*b7) +
  a4*(4*b1 + 6*b2 + 8*b3 + 12*b4 + 9*b5 + 6*b6 + 3*b7) +
  a5*(3*b1 + (9/2)*b2 + 6*b3 + 9*b4 + (15/2)*b5 + 5*b6 + (5/2)*b7) +
  a6*(2*b1 + 3*b2 + 4*b3 + 6*b4 + 5*b5 + 4*b6 + 2*b7) +
  a7*(b1 + (3/2)*b2 + 2*b3 + 3*b4 + (5/2)*b5 + 2*b6 + (3/2)*b7)

/-- Closed maximum ray formula `c2(n omega7)=3n(n+18)/2`. -/
theorem e7_omega7_ray (r : ℕ) :
    e7Casimir ⟨0,0,0,0,0,0,r⟩ =
      3*(r : ℚ)*((r : ℚ)+18)/2 := by
  norm_num [e7Casimir]
  ring

inductive E7DeficitCase
  | q2w6 | q2w2 | q2w1
  | q3w5 | q3w3
  | q4twoW6 | q4w4 | q4w2w6 | q4twoW2 | q4w1w6 | q4w1w2 | q4twoW1
  | q5w5w6 | q5w3w6 | q5w2w5 | q5w2w3 | q5w1w5 | q5w1w3
  deriving DecidableEq, Repr

def e7Nu : E7DeficitCase → E7Weight
  | .q2w6 => ⟨0,0,0,0,0,1,0⟩
  | .q2w2 => ⟨0,1,0,0,0,0,0⟩
  | .q2w1 => ⟨1,0,0,0,0,0,0⟩
  | .q3w5 => ⟨0,0,0,0,1,0,0⟩
  | .q3w3 => ⟨0,0,1,0,0,0,0⟩
  | .q4twoW6 => ⟨0,0,0,0,0,2,0⟩
  | .q4w4 => ⟨0,0,0,1,0,0,0⟩
  | .q4w2w6 => ⟨0,1,0,0,0,1,0⟩
  | .q4twoW2 => ⟨0,2,0,0,0,0,0⟩
  | .q4w1w6 => ⟨1,0,0,0,0,1,0⟩
  | .q4w1w2 => ⟨1,1,0,0,0,0,0⟩
  | .q4twoW1 => ⟨2,0,0,0,0,0,0⟩
  | .q5w5w6 => ⟨0,0,0,0,1,1,0⟩
  | .q5w3w6 => ⟨0,0,1,0,0,1,0⟩
  | .q5w2w5 => ⟨0,1,0,0,1,0,0⟩
  | .q5w2w3 => ⟨0,1,1,0,0,0,0⟩
  | .q5w1w5 => ⟨1,0,0,0,1,0,0⟩
  | .q5w1w3 => ⟨1,0,1,0,0,0,0⟩

def e7A : E7DeficitCase → ℚ
  | .q2w6 => 2
  | .q2w2 => 3/2
  | .q2w1 => 1
  | .q3w5 => 5/2
  | .q3w3 => 2
  | .q4twoW6 => 4
  | .q4w4 => 3
  | .q4w2w6 => 7/2
  | .q4twoW2 => 3
  | .q4w1w6 => 3
  | .q4w1w2 => 5/2
  | .q4twoW1 => 2
  | .q5w5w6 => 9/2
  | .q5w3w6 => 4
  | .q5w2w5 => 4
  | .q5w2w3 => 7/2
  | .q5w1w5 => 7/2
  | .q5w1w3 => 3

def e7ExpectedCasimir : E7DeficitCase → ℚ
  | .q2w6 => 56
  | .q2w2 => 105/2
  | .q2w1 => 36
  | .q3w5 => 165/2
  | .q3w3 => 72
  | .q4twoW6 => 120
  | .q4w4 => 108
  | .q4w2w6 => 229/2
  | .q4twoW2 => 112
  | .q4w1w6 => 96
  | .q4w1w2 => 185/2
  | .q4twoW1 => 76
  | .q5w5w6 => 297/2
  | .q5w3w6 => 136
  | .q5w2w5 => 144
  | .q5w2w3 => 265/2
  | .q5w1w5 => 249/2
  | .q5w1w3 => 114

/-- Recompute all source Casimirs used in Appendix E Tables 1--4. -/
theorem e7_source_casimir_table (c : E7DeficitCase) :
    e7Casimir (e7Nu c) = e7ExpectedCasimir c := by
  cases c <;> norm_num [e7Casimir, e7Nu, e7ExpectedCasimir]

/-- The table's `q` is exactly the highest-root level of `nu`. -/
def e7Q (c : E7DeficitCase) : ℕ := e7Level (e7Nu c)

def e7ExpectedQ : E7DeficitCase → ℕ
  | .q2w6 => 2
  | .q2w2 => 2
  | .q2w1 => 2
  | .q3w5 => 3
  | .q3w3 => 3
  | .q4twoW6 => 4
  | .q4w4 => 4
  | .q4w2w6 => 4
  | .q4twoW2 => 4
  | .q4w1w6 => 4
  | .q4w1w2 => 4
  | .q4twoW1 => 4
  | .q5w5w6 => 5
  | .q5w3w6 => 5
  | .q5w2w5 => 5
  | .q5w2w3 => 5
  | .q5w1w5 => 5
  | .q5w1w3 => 5

theorem e7_q_values (c : E7DeficitCase) :
    e7Q c = e7ExpectedQ c := by
  cases c <;> norm_num [e7Q, e7ExpectedQ, e7Level, e7Nu]

/-- Equation (284), treated as the independent deficit formula. -/
def e7DeficitFormula (N : ℚ) (c : E7DeficitCase) : ℚ :=
  let q : ℚ := e7Q c
  let a := e7A c
  N*(3*q - 2*a) - (3/2)*q^2 + 27*q - e7ExpectedCasimir c + 2*q*a

def e7ExpectedDeficit (N : ℚ) : E7DeficitCase → ℚ
  | .q2w6 => 2*N
  | .q2w2 => 3*N + 3/2
  | .q2w1 => 4*N + 16
  | .q3w5 => 4*N
  | .q3w3 => 5*N + 15/2
  | .q4twoW6 => 4*N - 4
  | .q4w4 => 6*N
  | .q4w2w6 => 5*N - 5/2
  | .q4twoW2 => 6*N - 4
  | .q4w1w6 => 6*N + 12
  | .q4w1w2 => 7*N + 23/2
  | .q4twoW1 => 8*N + 24
  | .q5w5w6 => 6*N - 6
  | .q5w3w6 => 7*N + 3/2
  | .q5w2w5 => 7*N - 13/2
  | .q5w2w3 => 8*N
  | .q5w1w5 => 8*N + 8
  | .q5w1w3 => 9*N + 27/2

/-- Kernel verification of every affine-linear deficit in Appendix E Tables 1--4. -/
theorem e7_deficit_table (N : ℚ) (c : E7DeficitCase) :
    e7DeficitFormula N c = e7ExpectedDeficit N c := by
  cases c <;> norm_num [e7DeficitFormula, e7ExpectedDeficit, e7Q,
    e7Level, e7Nu, e7A, e7ExpectedCasimir] <;> ring

/-- Appendix E extremal values at `n=1,...,5`. -/
theorem e7_extremal_values :
    ArakawaMoreau.E8.Cmax .one = 57/2 ∧
    ArakawaMoreau.E8.Cmax .two = 60 ∧
    ArakawaMoreau.E8.Cmax .three = 189/2 ∧
    ArakawaMoreau.E8.Cmax .four = 132 ∧
    ArakawaMoreau.E8.Cmax .five = 345/2 ∧
    ArakawaMoreau.E8.Csecond .one = 0 ∧
    ArakawaMoreau.E8.Csecond .two = 56 ∧
    ArakawaMoreau.E8.Csecond .three = 177/2 ∧
    ArakawaMoreau.E8.Csecond .four = 124 ∧
    ArakawaMoreau.E8.Csecond .five = 325/2 := by
  norm_num [ArakawaMoreau.E8.Cmax, ArakawaMoreau.E8.Csecond,
    ArakawaMoreau.E8.n]

end AppendixAudit
end ArakawaMoreau


/-==========================================================================-/
/- Appendix audit printout                                                   -/
/-==========================================================================-/



/-==========================================================================-/
/- Final source-level dependency firewall audit                              -/
/-==========================================================================-/

/-
STATIC AUDIT STATUS FOR THIS SINGLE FILE

The following checks were performed before the final external `lake build`:

1. No source declaration uses proof placeholders or any declaration form
   that bypasses ordinary theorem checking.
2. All project declarations have distinct fully-qualified names.
3. Every project target appearing in `#print axioms` is declared in this file.
4. The paper-level simplicity wrappers do NOT assume their final simplicity
   conclusion.  Their external representation-theoretic inputs are separated
   into:
     * finite-dimensional trace/Casimir bounds;
     * occurrence/nonoccurrence of the extremal constituent;
     * identification of the extremal line with the vacuum line.
   For E6, E7, and E8 the second Casimir gap is used inside Lean to force the
   extremal constituent.
5. The affine maximal-ideal wrappers do NOT assume the affine kernel is zero.
   They take injectivity of the induced reduced map plus an exactness witness,
   derive vanishing of the reduced affine kernel, then use the independent
   minimal-reduction detection interface.
6. Deep VOA/BRST/DS facts are still hypotheses/interfaces.  This audit does
   not claim to reconstruct those theories from definitions.

This note records only a source-level audit.  Kernel verification of the
whole file requires a successful `lake build` in the declared Lean/Mathlib
environment.
-/


/-==========================================================================-/
/- Appendix enumeration completeness: A5, D6, E7 deficit tables            -/
/-==========================================================================-/

namespace ArakawaMoreau
namespace AppendixAudit

/-!
The previous appendix audit recomputed every displayed Casimir/deficit entry.
The theorems below close the remaining finite-enumeration gap: they prove
directly from the highest-root level inequalities that the displayed lists
are exhaustive.
-/

theorem a5_coordinate_exhaustive
    (m1 : ℕ) (m2 : ℕ) (m3 : ℕ) (m4 : ℕ) (m5 : ℕ)
    (h : m1 + m2 + m3 + m4 + m5 ≤ 2) :
    (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0) ∨
      (m1 = 0 ∧ m2 = 1 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 1 ∧ m4 = 0 ∧ m5 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 1 ∧ m5 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1) ∨
      (m1 = 2 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0) ∨
      (m1 = 0 ∧ m2 = 2 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 2 ∧ m4 = 0 ∧ m5 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 2 ∧ m5 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 2) ∨
      (m1 = 1 ∧ m2 = 1 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 1 ∧ m4 = 0 ∧ m5 = 0) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 1 ∧ m5 = 0) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1) ∨
      (m1 = 0 ∧ m2 = 1 ∧ m3 = 1 ∧ m4 = 0 ∧ m5 = 0) ∨
      (m1 = 0 ∧ m2 = 1 ∧ m3 = 0 ∧ m4 = 1 ∧ m5 = 0) ∨
      (m1 = 0 ∧ m2 = 1 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 1 ∧ m4 = 1 ∧ m5 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 1 ∧ m4 = 0 ∧ m5 = 1) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 1 ∧ m5 = 1) := by
  have hm1 : m1 ≤ 2 := by omega
  have hm2 : m2 ≤ 2 := by omega
  have hm3 : m3 ≤ 2 := by omega
  have hm4 : m4 ≤ 2 := by omega
  have hm5 : m5 ≤ 2 := by omega
  interval_cases m1 <;>
    interval_cases m2 <;>
    interval_cases m3 <;>
    interval_cases m4 <;>
    interval_cases m5
  all_goals norm_num at h
  all_goals norm_num

/-- Every dominant A5 weight of highest-root level at most two occurs in
the 21-case Appendix C enumeration. -/
theorem a5_enumeration_complete
    (w : A5Weight) (hlevel : a5Level w ≤ 2) :
    ∃ c : A5Case, a5WeightOf c = w := by
  rcases w with ⟨m1, m2, m3, m4, m5⟩
  change m1 + m2 + m3 + m4 + m5 ≤ 2 at hlevel
  have hcases := a5_coordinate_exhaustive m1 m2 m3 m4 m5 hlevel
  rcases hcases with h0 | h1 | h2 | h3 | h4 | h5 | h6 | h7 | h8 | h9 | h10 | h11 | h12 | h13 | h14 | h15 | h16 | h17 | h18 | h19 | h20
  · rcases h0 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.zero, rfl⟩
  · rcases h1 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w1, rfl⟩
  · rcases h2 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w2, rfl⟩
  · rcases h3 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w3, rfl⟩
  · rcases h4 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w4, rfl⟩
  · rcases h5 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w5, rfl⟩
  · rcases h6 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.twoW1, rfl⟩
  · rcases h7 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.twoW2, rfl⟩
  · rcases h8 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.twoW3, rfl⟩
  · rcases h9 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.twoW4, rfl⟩
  · rcases h10 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.twoW5, rfl⟩
  · rcases h11 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w1w2, rfl⟩
  · rcases h12 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w1w3, rfl⟩
  · rcases h13 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w1w4, rfl⟩
  · rcases h14 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w1w5, rfl⟩
  · rcases h15 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w2w3, rfl⟩
  · rcases h16 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w2w4, rfl⟩
  · rcases h17 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w2w5, rfl⟩
  · rcases h18 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w3w4, rfl⟩
  · rcases h19 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w3w5, rfl⟩
  · rcases h20 with ⟨e1, e2, e3, e4, e5⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    exact ⟨.w4w5, rfl⟩

/-- Therefore the Appendix C bound is now a genuinely exhaustive bound,
not merely a check of the listed rows. -/
theorem a5_global_max_complete
    (w : A5Weight) (hlevel : a5Level w ≤ 2) :
    a5Casimir w ≤ 24 := by
  rcases a5_enumeration_complete w hlevel with ⟨c, rfl⟩
  exact a5_global_max c

/-- Equality in the exhaustive A5 bound occurs only at `2 varpi_3`. -/
theorem a5_unique_max_complete
    (w : A5Weight)
    (hlevel : a5Level w ≤ 2)
    (hmax : a5Casimir w = 24) :
    w = a5WeightOf .twoW3 := by
  rcases a5_enumeration_complete w hlevel with ⟨c, rfl⟩
  have hc : c = .twoW3 := a5_unique_max c hmax
  subst c
  rfl

theorem d6_coordinate_exhaustive
    (m1 : ℕ) (m2 : ℕ) (m3 : ℕ) (m4 : ℕ) (m5 : ℕ) (m6 : ℕ)
    (h : m1 + 2*m2 + 2*m3 + 2*m4 + m5 + m6 ≤ 3) :
    (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 1) ∨
      (m1 = 0 ∧ m2 = 1 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 2 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 1 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1 ∧ m6 = 0) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 1) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 1 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1 ∧ m6 = 1) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 2 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 2) ∨
      (m1 = 1 ∧ m2 = 1 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 1 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 1 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 1) ∨
      (m1 = 3 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 1 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 2 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1 ∧ m6 = 0) ∨
      (m1 = 2 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 1) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 1 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 1 ∧ m4 = 0 ∧ m5 = 1 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 1 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 1) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1 ∧ m6 = 1) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 2 ∧ m6 = 0) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 2) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 1 ∧ m5 = 1 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 1 ∧ m5 = 0 ∧ m6 = 1) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 2 ∧ m6 = 1) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1 ∧ m6 = 2) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 3 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 3) := by
  have hm1 : m1 ≤ 3 := by omega
  have hm2 : m2 ≤ 1 := by omega
  have hm3 : m3 ≤ 1 := by omega
  have hm4 : m4 ≤ 1 := by omega
  have hm5 : m5 ≤ 3 := by omega
  have hm6 : m6 ≤ 3 := by omega
  interval_cases m1 <;>
    interval_cases m2 <;>
    interval_cases m3 <;>
    interval_cases m4 <;>
    interval_cases m5 <;>
    interval_cases m6
  all_goals norm_num at h
  all_goals norm_num

/-- Every dominant D6 weight of highest-root level at most three occurs in
the 32-case Appendix D enumeration. -/
theorem d6_enumeration_complete
    (w : D6Weight) (hlevel : d6Level w ≤ 3) :
    ∃ c : D6Case, d6WeightOf c = w := by
  rcases w with ⟨m1, m2, m3, m4, m5, m6⟩
  change m1 + 2*m2 + 2*m3 + 2*m4 + m5 + m6 ≤ 3 at hlevel
  have hcases := d6_coordinate_exhaustive m1 m2 m3 m4 m5 m6 hlevel
  rcases hcases with h0 | h1 | h2 | h3 | h4 | h5 | h6 | h7 | h8 | h9 | h10 | h11 | h12 | h13 | h14 | h15 | h16 | h17 | h18 | h19 | h20 | h21 | h22 | h23 | h24 | h25 | h26 | h27 | h28 | h29 | h30 | h31
  · rcases h0 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.zero, rfl⟩
  · rcases h1 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w1, rfl⟩
  · rcases h2 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w5, rfl⟩
  · rcases h3 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w6, rfl⟩
  · rcases h4 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w2, rfl⟩
  · rcases h5 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.twoW1, rfl⟩
  · rcases h6 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w3, rfl⟩
  · rcases h7 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w1w5, rfl⟩
  · rcases h8 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w1w6, rfl⟩
  · rcases h9 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w4, rfl⟩
  · rcases h10 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w5w6, rfl⟩
  · rcases h11 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.twoW5, rfl⟩
  · rcases h12 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.twoW6, rfl⟩
  · rcases h13 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w1w2, rfl⟩
  · rcases h14 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w2w5, rfl⟩
  · rcases h15 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w2w6, rfl⟩
  · rcases h16 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.threeW1, rfl⟩
  · rcases h17 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w1w3, rfl⟩
  · rcases h18 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.twoW1w5, rfl⟩
  · rcases h19 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.twoW1w6, rfl⟩
  · rcases h20 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w1w4, rfl⟩
  · rcases h21 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w3w5, rfl⟩
  · rcases h22 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w3w6, rfl⟩
  · rcases h23 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w1w5w6, rfl⟩
  · rcases h24 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w1twoW5, rfl⟩
  · rcases h25 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w1twoW6, rfl⟩
  · rcases h26 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w4w5, rfl⟩
  · rcases h27 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w4w6, rfl⟩
  · rcases h28 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.twoW5w6, rfl⟩
  · rcases h29 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.w5twoW6, rfl⟩
  · rcases h30 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.threeW5, rfl⟩
  · rcases h31 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.threeW6, rfl⟩

/-- Exhaustive level-three D6 Casimir bound. -/
theorem d6_level_three_max_complete
    (w : D6Weight) (hlevel : d6Level w ≤ 3) :
    d6Casimir w ≤ 117/2 := by
  rcases d6_enumeration_complete w hlevel with ⟨c, rfl⟩
  exact d6_global_max c

/-- Exhaustive level-two D6 Casimir bound from the same 32-case list. -/
theorem d6_level_two_max_complete
    (w : D6Weight) (hlevel : d6Level w ≤ 2) :
    d6Casimir w ≤ 36 := by
  have h3 : d6Level w ≤ 3 := by omega
  rcases d6_enumeration_complete w h3 with ⟨c, rfl⟩
  rw [d6_casimir_table]
  cases c <;>
    norm_num [d6Level, d6WeightOf] at hlevel
  all_goals
    norm_num [d6Expected]

/-- Exhaustive level-one D6 Casimir bound. -/
theorem d6_level_one_max_complete
    (w : D6Weight) (hlevel : d6Level w ≤ 1) :
    d6Casimir w ≤ 33/2 := by
  have h3 : d6Level w ≤ 3 := by omega
  rcases d6_enumeration_complete w h3 with ⟨c, rfl⟩
  rw [d6_casimir_table]
  cases c <;>
    norm_num [d6Level, d6WeightOf] at hlevel
  all_goals
    norm_num [d6Expected]

theorem e7_deficit_coordinate_exhaustive
    (m1 : ℕ) (m2 : ℕ) (m3 : ℕ) (m4 : ℕ) (m5 : ℕ) (m6 : ℕ)
    (hpos : 0 < 2*m1 + 2*m2 + 3*m3 + 4*m4 + 3*m5 + 2*m6)
    (hle : 2*m1 + 2*m2 + 3*m3 + 4*m4 + 3*m5 + 2*m6 ≤ 5) :
    (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 1) ∨
      (m1 = 0 ∧ m2 = 1 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 1 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 2) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 1 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 1 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 1) ∨
      (m1 = 0 ∧ m2 = 2 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 1) ∨
      (m1 = 1 ∧ m2 = 1 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 2 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1 ∧ m6 = 1) ∨
      (m1 = 0 ∧ m2 = 0 ∧ m3 = 1 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 1) ∨
      (m1 = 0 ∧ m2 = 1 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1 ∧ m6 = 0) ∨
      (m1 = 0 ∧ m2 = 1 ∧ m3 = 1 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 0 ∧ m4 = 0 ∧ m5 = 1 ∧ m6 = 0) ∨
      (m1 = 1 ∧ m2 = 0 ∧ m3 = 1 ∧ m4 = 0 ∧ m5 = 0 ∧ m6 = 0) := by
  have hm1 : m1 ≤ 2 := by omega
  have hm2 : m2 ≤ 2 := by omega
  have hm3 : m3 ≤ 1 := by omega
  have hm4 : m4 ≤ 1 := by omega
  have hm5 : m5 ≤ 1 := by omega
  have hm6 : m6 ≤ 2 := by omega
  interval_cases m1 <;>
    interval_cases m2 <;>
    interval_cases m3 <;>
    interval_cases m4 <;>
    interval_cases m5 <;>
    interval_cases m6
  all_goals norm_num at hpos
  all_goals norm_num at hle
  all_goals norm_num

/-- There is no nonzero Appendix-E remainder weight with `q = 1`. -/
theorem e7_no_nonzero_q_one
    (m1 m2 m3 m4 m5 m6 : ℕ)
    (hpos : 0 < m1 + m2 + m3 + m4 + m5 + m6)
    (hq : 2*m1 + 2*m2 + 3*m3 + 4*m4 + 3*m5 + 2*m6 = 1) :
    False := by
  omega

/--
Appendix E.1.3 completeness.

Here `m7 = 0` is not an extra restriction invented by the formalization:
the paper defines the deficit remainder as
`nu = sum_{i=1}^6 m_i omega_i`.
Thus every nonzero `nu` with `q(nu) <= 5` is one of the 18 displayed rows.
-/
theorem e7_deficit_enumeration_complete
    (w : E7Weight)
    (hm7 : w.m7 = 0)
    (hpos : 0 < e7Level w)
    (hle : e7Level w ≤ 5) :
    ∃ c : E7DeficitCase, e7Nu c = w := by
  rcases w with ⟨m1, m2, m3, m4, m5, m6, m7⟩
  change m7 = 0 at hm7
  subst m7
  change 0 < 2*m1 + 2*m2 + 3*m3 + 4*m4 + 3*m5 + 2*m6 at hpos
  change 2*m1 + 2*m2 + 3*m3 + 4*m4 + 3*m5 + 2*m6 ≤ 5 at hle
  have hcases :=
    e7_deficit_coordinate_exhaustive m1 m2 m3 m4 m5 m6 hpos hle
  rcases hcases with h0 | h1 | h2 | h3 | h4 | h5 | h6 | h7 | h8 | h9 | h10 | h11 | h12 | h13 | h14 | h15 | h16 | h17
  · rcases h0 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q2w6, rfl⟩
  · rcases h1 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q2w2, rfl⟩
  · rcases h2 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q2w1, rfl⟩
  · rcases h3 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q3w5, rfl⟩
  · rcases h4 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q3w3, rfl⟩
  · rcases h5 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q4twoW6, rfl⟩
  · rcases h6 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q4w4, rfl⟩
  · rcases h7 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q4w2w6, rfl⟩
  · rcases h8 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q4twoW2, rfl⟩
  · rcases h9 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q4w1w6, rfl⟩
  · rcases h10 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q4w1w2, rfl⟩
  · rcases h11 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q4twoW1, rfl⟩
  · rcases h12 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q5w5w6, rfl⟩
  · rcases h13 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q5w3w6, rfl⟩
  · rcases h14 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q5w2w5, rfl⟩
  · rcases h15 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q5w2w3, rfl⟩
  · rcases h16 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q5w1w5, rfl⟩
  · rcases h17 with ⟨e1, e2, e3, e4, e5, e6⟩
    subst m1
    subst m2
    subst m3
    subst m4
    subst m5
    subst m6
    exact ⟨.q5w1w3, rfl⟩

/-- The complete Appendix-E list has exactly the four possible positive
q-levels 2,3,4,5. -/
theorem e7_deficit_q_range
    (w : E7Weight)
    (hm7 : w.m7 = 0)
    (hpos : 0 < e7Level w)
    (hle : e7Level w ≤ 5) :
    e7Level w = 2 ∨ e7Level w = 3 ∨
      e7Level w = 4 ∨ e7Level w = 5 := by
  rcases e7_deficit_enumeration_complete w hm7 hpos hle with ⟨c, rfl⟩
  cases c <;> norm_num [e7Level, e7Nu]

/-- A paper-style corollary: the verified deficit table applies to every
nonzero remainder weight of q-level at most five. -/
theorem e7_complete_deficit_row
    (w : E7Weight)
    (hm7 : w.m7 = 0)
    (hpos : 0 < e7Level w)
    (hle : e7Level w ≤ 5) :
    ∃ c : E7DeficitCase,
      e7Nu c = w ∧
      (∀ N : ℚ,
        e7DeficitFormula N c = e7ExpectedDeficit N c) := by
  rcases e7_deficit_enumeration_complete w hm7 hpos hle with ⟨c, hc⟩
  refine ⟨c, hc, ?_⟩
  intro N
  exact e7_deficit_table N c

end AppendixAudit
end ArakawaMoreau





/-==========================================================================-/
/- Section 8: concrete logical cores for Propositions 8.1--8.4              -/
/-==========================================================================-/

namespace ArakawaMoreau
namespace RankReduction

section ExactImageLineLogic

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
A nonzero vector lying in a one-dimensional line is a nonzero scalar
multiple of the chosen line generator.

This is the purely linear step used after BRST nonvanishing and
one-dimensional highest-weight-line calculations in Proposition 8.1.
-/
theorem nonzero_mem_singleton_span_eq_nonzero_smul
    (x y : W)
    (hx : x ≠ 0)
    (hline : x ∈ Submodule.span ℚ ({y} : Set W)) :
    ∃ c : ℚ, c ≠ 0 ∧ x = c • y := by
  have hcyclic :
      x ∈ cyclicBSubmodule (B := ℚ) y := by
    simpa [cyclicBSubmodule] using hline
  rcases
      (mem_cyclicBSubmodule_iff (B := ℚ) y x).mp hcyclic with
    ⟨c, hxc⟩
  refine ⟨c, ?_, hxc⟩
  intro hc
  apply hx
  rw [hxc, hc]
  simp

/--
Logical core of Proposition 8.1.

The genuinely BRST/root-theoretic work is isolated into six inputs:
each reduced class is nonzero, and each lies in the corresponding
one-dimensional target line. Lean then derives the three exact
nonzero-scalar identities simultaneously.
-/
theorem proposition_8_1_exact_images_core
    (redVr redWplus redWminus : W)
    (JA prevWplus prevWminus : W)
    (hVrNonzero : redVr ≠ 0)
    (hWpNonzero : redWplus ≠ 0)
    (hWmNonzero : redWminus ≠ 0)
    (hVrLine :
      redVr ∈ Submodule.span ℚ ({JA} : Set W))
    (hWpLine :
      redWplus ∈ Submodule.span ℚ ({prevWplus} : Set W))
    (hWmLine :
      redWminus ∈ Submodule.span ℚ ({prevWminus} : Set W)) :
    ∃ c aPlus aMinus : ℚ,
      c ≠ 0 ∧ aPlus ≠ 0 ∧ aMinus ≠ 0 ∧
      redVr = c • JA ∧
      redWplus = aPlus • prevWplus ∧
      redWminus = aMinus • prevWminus := by
  rcases
      nonzero_mem_singleton_span_eq_nonzero_smul
        redVr JA hVrNonzero hVrLine with
    ⟨c, hc, hVr⟩
  rcases
      nonzero_mem_singleton_span_eq_nonzero_smul
        redWplus prevWplus hWpNonzero hWpLine with
    ⟨aPlus, haPlus, hWp⟩
  rcases
      nonzero_mem_singleton_span_eq_nonzero_smul
        redWminus prevWminus hWmNonzero hWmLine with
    ⟨aMinus, haMinus, hWm⟩
  exact
    ⟨c, aPlus, aMinus,
      hc, haPlus, haMinus,
      hVr, hWp, hWm⟩

end ExactImageLineLogic


section GeneratorEliminationLogic

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
If a nonzero scalar multiple of `omega` belongs to a subspace, then
`omega` itself belongs to that subspace.
-/
theorem mem_of_nonzero_smul_mem
    (S : Submodule ℚ W)
    (c : ℚ) (hc : c ≠ 0)
    (omega : W)
    (hmem : c • omega ∈ S) :
    omega ∈ S := by
  have hinv : c⁻¹ • (c • omega) ∈ S :=
    S.smul_mem c⁻¹ hmem
  simpa [smul_smul, hc] using hinv

/--
Logical core of Lemma 8.2.

`S` models the subspace/subalgebra generated by the surviving
`D_{2r-2}` currents.

The local VOA inputs are:
* all surviving currents lie in `S`;
* the A1 currents and G-fields vanish in the quotient;
* the G--G relation gives `c • omega = phi`, where `phi ∈ S`
  and `c != 0`;
* the universal strong-generation principle says that a closed object
  containing all currents, A1 currents, G-fields and `omega` is the
  whole quotient.

Lean checks the elimination of `omega` and the final generation step.
-/
theorem lemma_8_2_generation_core
    {Curr A G : Type*}
    (S : Submodule ℚ W)
    (current : Curr → W)
    (a1Current : A → W)
    (gField : G → W)
    (omega phi : W)
    (hCurrent : ∀ i, current i ∈ S)
    (hA1Zero : ∀ a, a1Current a = 0)
    (hGZero : ∀ u, gField u = 0)
    (hPhi : phi ∈ S)
    (c : ℚ) (hc : c ≠ 0)
    (hOmegaRelation : c • omega = phi)
    (hStrongGeneration :
      (∀ i, current i ∈ S) →
      (∀ a, a1Current a ∈ S) →
      (∀ u, gField u ∈ S) →
      omega ∈ S →
      S = ⊤) :
    S = ⊤ := by
  have hA1Mem : ∀ a, a1Current a ∈ S := by
    intro a
    rw [hA1Zero a]
    exact S.zero_mem
  have hGMem : ∀ u, gField u ∈ S := by
    intro u
    rw [hGZero u]
    exact S.zero_mem
  have hOmegaScaled : c • omega ∈ S := by
    rw [hOmegaRelation]
    exact hPhi
  have hOmega : omega ∈ S :=
    mem_of_nonzero_smul_mem S c hc omega hOmegaScaled
  exact
    hStrongGeneration
      hCurrent hA1Mem hGMem hOmega

end GeneratorEliminationLogic


section HighestWeightLineCoefficientLogic

variable {W : Type*} [AddCommGroup W] [Module ℚ W]

/--
A one-dimensional line plus one normalized coefficient determines the
exact scalar multiple.

This isolates the logic used in Lemma 8.3 after the paper proves that
the relevant highest-weight line is one-dimensional and computes the
coefficient of `X_4`.
-/
theorem exact_multiple_from_line_and_coefficient
    (x y : W)
    (coeff : W →ₗ[ℚ] ℚ)
    (c : ℚ)
    (hline : x ∈ Submodule.span ℚ ({y} : Set W))
    (hy : coeff y = 1)
    (hx : coeff x = c) :
    x = c • y := by
  have hcyclic :
      x ∈ cyclicBSubmodule (B := ℚ) y := by
    simpa [cyclicBSubmodule] using hline
  rcases
      (mem_cyclicBSubmodule_iff (B := ℚ) y x).mp hcyclic with
    ⟨a, hxa⟩
  have hca : c = a := by
    calc
      c = coeff x := hx.symm
      _ = coeff (a • y) := by rw [hxa]
      _ = a * coeff y := by simp
      _ = a := by rw [hy]; ring
  rw [hxa, hca]

/--
Logical core of Lemma 8.3.

If the G--G contraction lies in the one-dimensional `v_{r-1}` line,
the normalized coefficient functional evaluates it to `2`, and the
G-fields vanish in the quotient, then `v_{r-1}` vanishes.
-/
theorem lemma_8_3_quadratic_relation_core
    (contraction vPrev : W)
    (coeff : W →ₗ[ℚ] ℚ)
    (hLine :
      contraction ∈
        Submodule.span ℚ ({vPrev} : Set W))
    (hCoeffV : coeff vPrev = 1)
    (hCoeffContraction : coeff contraction = 2)
    (hContractionZero : contraction = 0) :
    vPrev = 0 := by
  have hExact :
      contraction = (2 : ℚ) • vPrev :=
    exact_multiple_from_line_and_coefficient
      contraction vPrev coeff 2
      hLine hCoeffV hCoeffContraction
  have hTwo :
      (2 : ℚ) • vPrev = 0 := by
    rw [← hExact]
    exact hContractionZero
  have hHalf :
      (1 / 2 : ℚ) • ((2 : ℚ) • vPrev) =
        (1 / 2 : ℚ) • 0 :=
    congrArg (fun z : W => (1 / 2 : ℚ) • z) hTwo
  simpa [smul_smul] using hHalf

end HighestWeightLineCoefficientLogic


section QuotientFactorLogic

/--
Logical core of Proposition 8.4.

`p : Vprev -> R` is the current-algebra map constructed after Lemma 8.2.
The quotient universal property is deliberately explicit: once the three
candidate generators are known to lie in `ker p`, it provides a factor
`f : Qprev -> R`. Lean proves that this factor is automatically
surjective from surjectivity of `p`.
-/
theorem proposition_8_4_factor_core
    {Vprev Qprev R : Type*}
    [AddGroup Vprev] [AddGroup Qprev] [AddGroup R]
    (p : Vprev →+ R)
    (q : Vprev →+ Qprev)
    (hp : Function.Surjective p)
    (vPrev wPlusPrev wMinusPrev : Vprev)
    (hv : p vPrev = 0)
    (hwp : p wPlusPrev = 0)
    (hwm : p wMinusPrev = 0)
    (hQuotientUP :
      p vPrev = 0 →
      p wPlusPrev = 0 →
      p wMinusPrev = 0 →
      ∃ f : Qprev →+ R, f.comp q = p) :
    ∃ f : Qprev →+ R,
      Function.Surjective f ∧
      f.comp q = p := by
  rcases hQuotientUP hv hwp hwm with
    ⟨f, hfactor⟩
  refine ⟨f, ?_, hfactor⟩
  intro y
  rcases hp y with ⟨x, hx⟩
  refine ⟨q x, ?_⟩
  calc
    f (q x) = (f.comp q) x := rfl
    _ = p x := by rw [hfactor]
    _ = y := hx

end QuotientFactorLogic


section RankReductionInductionStep

/--
Theorem 8.5, one induction step, in the exact logical form used by the
paper.

Inputs:
* `f : Q_{r-1} -> R_r` is the Proposition 8.4 surjection;
* `g : R_r -> L_{k_{r-1}}` is the reduced canonical surjection;
* `prev : Q_{r-1} -> L_{k_{r-1}}` is the previous-rank isomorphism;
* the composite `g ∘ f` equals `prev`.

Lean first proves both arrows in the sandwich are bijective.  It then
uses injectivity of `g` as the reduced-map input for the common affine
lifting core at rank `r`.
-/
theorem theorem_8_5_induction_step_core
    {Qprev R Lprev V Q L : Type*}
    [AddGroup Qprev] [AddGroup R] [AddGroup Lprev]
    [AddGroup Q] [AddGroup L]
    (f : Qprev →+ R)
    (g : R →+ Lprev)
    (prev : Qprev →+ Lprev)
    (hf : Function.Surjective f)
    (hg : Function.Surjective g)
    (hprev : Function.Bijective prev)
    (hcomp : g.comp f = prev)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (qAffine : Q →+ L)
    (hRadzero :
      ∀ v : V, qAffine (classN v) = 0 ↔ Rad v)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero →
        ∃ w : R, g w = 0 ∧ w ≠ 0)
    (hdetect :
      (∃ x : Q, qAffine x = 0 ∧ x ≠ 0) →
        DSKernelNonzero) :
    Function.Bijective f ∧
      Function.Bijective g ∧
      N = Rad := by
  have hgf : Function.Injective (g.comp f) := by
    rw [hcomp]
    exact hprev.1
  have hSandwich :=
    sandwich_bijective f g hf hg hgf
  rcases hSandwich with ⟨hfBij, hgBij⟩
  have hRad :
      N = Rad :=
    theorem_8_5_affine_core
      N Rad hNR
      classN hNzero
      qAffine hRadzero
      g hgBij.1
      DSKernelNonzero
      hDSKernelWitness
      hdetect
  exact ⟨hfBij, hgBij, hRad⟩

/--
A compact induction wrapper: once the concrete Section 8 local work
supplies the induction-step proposition above at every rank, the
all-rank conclusion follows from the verified base case.
-/
theorem theorem_8_5_all_ranks_core
    (Good : ℕ → Prop)
    (hBase : Good 2)
    (hStep :
      ∀ r : ℕ, 2 ≤ r →
        Good r → Good (r + 1))
    (r : ℕ) (hr : 2 ≤ r) :
    Good r := by
  exact induction_from_two Good hBase hStep r hr

end RankReductionInductionStep

end RankReduction
end ArakawaMoreau


/-==========================================================================-/
/- Section 8 axiom audit                                                     -/
/-==========================================================================-/



/-==========================================================================-/
/- Audit round 33: close the numerical-gap -> simplicity -> affine bridge    -/
/-==========================================================================-/

/-!
# Paper-level bridge certificates beyond D4

The earlier source already checked the finite Casimir-gap arithmetic for
Sections 3, 5, 6 and 7, but the affine wrappers for those sections still took
injectivity of the reduced map as a direct input.  This round removes that
shortcut at the logical level.

For each family below Lean now proves a predicate-level reduced-simplicity
certificate directly from:

* the already kernel-checked Casimir bounds and positive-energy gaps;
* explicit interfaces extracting the finite Ramond-Zhu constituent data from
  a hypothetical nonzero ideal;
* the paper's ground-space/extremal-line input;
* the elementary fact that an ideal containing the vacuum is the whole
  vertex algebra.

A common affine bridge then turns the resulting reduced simplicity into
injectivity of the induced reduced map and finally into equality of the
candidate affine ideal with the radical.

Thus `hRedInj` is no longer a primitive assumption in the new paper-level
wrappers.  The genuinely VOA/BRST/DS statements remain visible as interfaces;
this file still does not rebuild those theories from definitions.
-/

namespace ArakawaMoreau

section CommonPaperBridge

variable {V Q L Wred Tred : Type*}
variable [AddGroup Q] [AddGroup L]
variable [AddGroup Wred] [AddGroup Tred]

/--
Common paper-level affine bridge.

Compared with the earlier `*_affine_core` theorems, this theorem does not
assume injectivity of the reduced map.  It derives that injectivity from a
reduced-simplicity certificate and nonvanishing of the reduced map, then runs
exactness/detection and the quotient-kernel argument.
-/
theorem affine_maximality_from_reduced_simplicity
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed : (Wred → Prop) → Prop)
    (NonzeroIdealRed : (Wred → Prop) → Prop)
    (hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w))
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal :
      IdealRed (fun w : Wred => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w : Wred, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w : Wred => qRed w = 0))
    (hRedMapNonzero : ∃ w : Wred, qRed w ≠ 0)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero →
        ∃ w : Wred, qRed w = 0 ∧ w ≠ 0)
    (hDetectAffineKernel :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) →
        DSKernelNonzero) :
    Function.Bijective q ∧ N = Rad := by
  have hRedInj : Function.Injective qRed :=
    reduced_map_injective_from_simplicity_certificate
      IdealRed NonzeroIdealRed
      hReducedSimple
      qRed
      hRedKernelIdeal
      hRedKernelNonzero
      hRedMapNonzero
  have hDSzero : ¬ DSKernelNonzero :=
    ds_kernel_vanishes_of_reduced_map_injective
      qRed DSKernelNonzero hRedInj hDSKernelWitness
  have hqInj : Function.Injective q :=
    affine_lifting_injective
      q DSKernelNonzero hDSzero hDetectAffineKernel
  have hqBij : Function.Bijective q := ⟨hqInj, hqSurj⟩
  have hIdeal : N = Rad :=
    candidate_eq_radical_of_injective_quotient_map
      N Rad hNR classN hNzero q hRadzero hqInj
  exact ⟨hqBij, hIdeal⟩

end CommonPaperBridge


namespace DSeries

section ReducedSimplicityCertificates

variable {X ι : Type*} [Fintype ι]

/--
Predicate-level reduced simplicity for Theorem 3.21.

The representation-theoretic layer only has to supply, for each hypothetical
nonzero ideal, its Ramond shift, convex Casimir data, the trace identity, and
the ground-space forcing statement.  The uniform rank-dependent Casimir gap
is proved internally by Lean.
-/
theorem theorem_3_21_reduced_simplicity_certificate
    (rankM : ℕ) (hrank : 3 ≤ rankM)
    (Ideal NonzeroIdeal : (X → Prop) → Prop)
    (vacuum : X)
    (shiftOf : (X → Prop) → ℕ)
    (wOf casOf : (X → Prop) → ι → ℚ)
    (hw :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∀ i, 0 ≤ wOf I i)
    (hsum :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∀ i, casOf I i ≤ Cmax rankM)
    (htrace :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i * casOf I i =
          A rankM (h0 rankM + (shiftOf I : ℚ)))
    (hground :
      ∀ I, Ideal I → NonzeroIdeal I →
        shiftOf I = 0 → I vacuum)
    (hVacuumGenerates :
      ∀ I, Ideal I → I vacuum → ∀ x : X, I x) :
    D4.ReducedSimplicityCertificate
      Ideal NonzeroIdeal
      (fun I => ∀ x : X, I x) := by
  intro I hIdeal hNonzero
  by_cases hVac : I vacuum
  · exact hVacuumGenerates I hIdeal hVac
  · have hFalse : False :=
      theorem_3_21_simplicity_core
        rankM hrank
        I vacuum (shiftOf I)
        (wOf I) (casOf I)
        (hw I hIdeal hNonzero)
        (hsum I hIdeal hNonzero)
        (hcas I hIdeal hNonzero)
        (htrace I hIdeal hNonzero)
        (hground I hIdeal hNonzero)
        hVac
    exact False.elim hFalse

/-- Endpoint `k=-2` analogue for Theorem 3.33. -/
theorem theorem_3_33_reduced_simplicity_certificate
    (rankM : ℕ) (hrank : 3 ≤ rankM)
    (Ideal NonzeroIdeal : (X → Prop) → Prop)
    (vacuum : X)
    (shiftOf : (X → Prop) → ℕ)
    (wOf casOf : (X → Prop) → ι → ℚ)
    (hw :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∀ i, 0 ≤ wOf I i)
    (hsum :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∀ i, casOf I i ≤ endpointCmax rankM)
    (htrace :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i * casOf I i =
          endpointA rankM
            (endpointH0 rankM + (shiftOf I : ℚ)))
    (hground :
      ∀ I, Ideal I → NonzeroIdeal I →
        shiftOf I = 0 → I vacuum)
    (hVacuumGenerates :
      ∀ I, Ideal I → I vacuum → ∀ x : X, I x) :
    D4.ReducedSimplicityCertificate
      Ideal NonzeroIdeal
      (fun I => ∀ x : X, I x) := by
  intro I hIdeal hNonzero
  by_cases hVac : I vacuum
  · exact hVacuumGenerates I hIdeal hVac
  · have hFalse : False :=
      theorem_3_33_simplicity_core
        rankM hrank
        I vacuum (shiftOf I)
        (wOf I) (casOf I)
        (hw I hIdeal hNonzero)
        (hsum I hIdeal hNonzero)
        (hcas I hIdeal hNonzero)
        (htrace I hIdeal hNonzero)
        (hground I hIdeal hNonzero)
        hVac
    exact False.elim hFalse

end ReducedSimplicityCertificates

/--
Paper-level affine conclusion for Theorem 3.23 once Theorem 3.21 has been
packaged as a reduced-simplicity certificate.  In contrast with
`theorem_3_23_affine_core`, reduced-map injectivity is proved, not assumed.
-/
theorem theorem_3_23_from_reduced_simplicity
    {V Q L Wred Tred : Type*}
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed : (Wred → Prop) → Prop)
    (NonzeroIdealRed : (Wred → Prop) → Prop)
    (hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w))
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero → ∃ w, qRed w = 0 ∧ w ≠ 0)
    (hDetectAffineKernel :
      (∃ x, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    Function.Bijective q ∧ N = Rad := by
  exact affine_maximality_from_reduced_simplicity
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    DSKernelNonzero hDSKernelWitness hDetectAffineKernel

/-- Endpoint Theorem 3.34 with the same strengthened bridge. -/
theorem theorem_3_34_from_reduced_simplicity
    {V Q L Wred Tred : Type*}
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed : (Wred → Prop) → Prop)
    (NonzeroIdealRed : (Wred → Prop) → Prop)
    (hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w))
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero → ∃ w, qRed w = 0 ∧ w ≠ 0)
    (hDetectAffineKernel :
      (∃ x, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    Function.Bijective q ∧ N = Rad := by
  exact affine_maximality_from_reduced_simplicity
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    DSKernelNonzero hDSKernelWitness hDetectAffineKernel

end DSeries


namespace E6

section ReducedSimplicityCertificate

variable {X ι : Type*} [Fintype ι]

/--
Theorem 5.18 as a predicate-level simplicity certificate.

The finite inequalities are no longer assumptions: they are discharged by
`positive_shift_gap` and `ground_average_forces_extremal`.  What remains as
an interface is precisely the Ramond-Zhu constituent data extracted from a
hypothetical nonzero ideal and the identification of the extremal ground
line with the vacuum.
-/
theorem theorem_5_18_reduced_simplicity_certificate
    (c : Case)
    (Ideal NonzeroIdeal : (X → Prop) → Prop)
    (vacuum : X)
    (shiftOf : (X → Prop) → ℕ)
    (wOf casOf : (X → Prop) → ι → ℚ)
    (HasExtremal : (X → Prop) → Prop)
    (hw :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∀ i, 0 ≤ wOf I i)
    (hsum :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i * casOf I i =
          traceA c (h0 c + (shiftOf I : ℚ)))
    (hNoExtremalBound :
      ∀ I, Ideal I → NonzeroIdeal I →
        ¬ HasExtremal I →
          ∑ i, wOf I i * casOf I i ≤ Cnext c)
    (hExtremalVacuum :
      ∀ I, Ideal I → NonzeroIdeal I →
        shiftOf I = 0 → HasExtremal I → I vacuum)
    (hVacuumGenerates :
      ∀ I, Ideal I → I vacuum → ∀ x : X, I x) :
    D4.ReducedSimplicityCertificate
      Ideal NonzeroIdeal
      (fun I => ∀ x : X, I x) := by
  intro I hIdeal hNonzero
  by_cases hVac : I vacuum
  · exact hVacuumGenerates I hIdeal hVac
  · have hFalse : False :=
      theorem_5_18_simplicity_core
        c I vacuum (shiftOf I)
        (wOf I) (casOf I)
        (hw I hIdeal hNonzero)
        (hsum I hIdeal hNonzero)
        (hcas I hIdeal hNonzero)
        (htrace I hIdeal hNonzero)
        (HasExtremal I)
        (hNoExtremalBound I hIdeal hNonzero)
        (hExtremalVacuum I hIdeal hNonzero)
        hVac
    exact False.elim hFalse

end ReducedSimplicityCertificate

/-- Theorem 5.19 with reduced-map injectivity derived from Theorem 5.18. -/
theorem theorem_5_19_from_reduced_simplicity
    {V Q L Wred Tred : Type*}
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed : (Wred → Prop) → Prop)
    (NonzeroIdealRed : (Wred → Prop) → Prop)
    (hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w))
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero → ∃ w, qRed w = 0 ∧ w ≠ 0)
    (hDetectAffineKernel :
      (∃ x, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    Function.Bijective q ∧ N = Rad := by
  exact affine_maximality_from_reduced_simplicity
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    DSKernelNonzero hDSKernelWitness hDetectAffineKernel

end E6


namespace E7

section ReducedSimplicityCertificate

variable {X ι : Type*} [Fintype ι]

/-- Predicate-level reduced simplicity for Theorem 6.18. -/
theorem theorem_6_18_reduced_simplicity_certificate
    (c : Case)
    (Ideal NonzeroIdeal : (X → Prop) → Prop)
    (vacuum : X)
    (shiftOf : (X → Prop) → ℕ)
    (wOf casOf : (X → Prop) → ι → ℚ)
    (HasExtremal : (X → Prop) → Prop)
    (hw :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∀ i, 0 ≤ wOf I i)
    (hsum :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i * casOf I i =
          traceA c (h0 c + (shiftOf I : ℚ)))
    (hNoExtremalBound :
      ∀ I, Ideal I → NonzeroIdeal I →
        ¬ HasExtremal I →
          ∑ i, wOf I i * casOf I i ≤ Crest c)
    (hExtremalVacuum :
      ∀ I, Ideal I → NonzeroIdeal I →
        shiftOf I = 0 → HasExtremal I → I vacuum)
    (hVacuumGenerates :
      ∀ I, Ideal I → I vacuum → ∀ x : X, I x) :
    D4.ReducedSimplicityCertificate
      Ideal NonzeroIdeal
      (fun I => ∀ x : X, I x) := by
  intro I hIdeal hNonzero
  by_cases hVac : I vacuum
  · exact hVacuumGenerates I hIdeal hVac
  · have hFalse : False :=
      theorem_6_18_simplicity_core
        c I vacuum (shiftOf I)
        (wOf I) (casOf I)
        (hw I hIdeal hNonzero)
        (hsum I hIdeal hNonzero)
        (hcas I hIdeal hNonzero)
        (htrace I hIdeal hNonzero)
        (HasExtremal I)
        (hNoExtremalBound I hIdeal hNonzero)
        (hExtremalVacuum I hIdeal hNonzero)
        hVac
    exact False.elim hFalse

end ReducedSimplicityCertificate

/-- Theorem 6.19 with reduced-map injectivity derived from Theorem 6.18. -/
theorem theorem_6_19_from_reduced_simplicity
    {V Q L Wred Tred : Type*}
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed : (Wred → Prop) → Prop)
    (NonzeroIdealRed : (Wred → Prop) → Prop)
    (hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w))
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero → ∃ w, qRed w = 0 ∧ w ≠ 0)
    (hDetectAffineKernel :
      (∃ x, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    Function.Bijective q ∧ N = Rad := by
  exact affine_maximality_from_reduced_simplicity
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    DSKernelNonzero hDSKernelWitness hDetectAffineKernel

end E7


namespace E8

section ReducedSimplicityCertificate

variable {X ι : Type*} [Fintype ι]

/-- Predicate-level reduced simplicity for Theorem 7.23. -/
theorem theorem_7_23_reduced_simplicity_certificate
    (c : Case)
    (Ideal NonzeroIdeal : (X → Prop) → Prop)
    (vacuum : X)
    (shiftOf : (X → Prop) → ℕ)
    (wOf casOf : (X → Prop) → ι → ℚ)
    (HasExtremal : (X → Prop) → Prop)
    (hw :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∀ i, 0 ≤ wOf I i)
    (hsum :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i * casOf I i =
          traceA c (h0 c + (shiftOf I : ℚ)))
    (hNoExtremalBound :
      ∀ I, Ideal I → NonzeroIdeal I →
        ¬ HasExtremal I →
          ∑ i, wOf I i * casOf I i ≤ Csecond c)
    (hExtremalVacuum :
      ∀ I, Ideal I → NonzeroIdeal I →
        shiftOf I = 0 → HasExtremal I → I vacuum)
    (hVacuumGenerates :
      ∀ I, Ideal I → I vacuum → ∀ x : X, I x) :
    D4.ReducedSimplicityCertificate
      Ideal NonzeroIdeal
      (fun I => ∀ x : X, I x) := by
  intro I hIdeal hNonzero
  by_cases hVac : I vacuum
  · exact hVacuumGenerates I hIdeal hVac
  · have hFalse : False :=
      theorem_7_23_simplicity_core
        c I vacuum (shiftOf I)
        (wOf I) (casOf I)
        (hw I hIdeal hNonzero)
        (hsum I hIdeal hNonzero)
        (hcas I hIdeal hNonzero)
        (htrace I hIdeal hNonzero)
        (HasExtremal I)
        (hNoExtremalBound I hIdeal hNonzero)
        (hExtremalVacuum I hIdeal hNonzero)
        hVac
    exact False.elim hFalse

end ReducedSimplicityCertificate

/-- Theorem 7.24 with reduced-map injectivity derived from Theorem 7.23. -/
theorem theorem_7_24_from_reduced_simplicity
    {V Q L Wred Tred : Type*}
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed : (Wred → Prop) → Prop)
    (NonzeroIdealRed : (Wred → Prop) → Prop)
    (hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w))
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero → ∃ w, qRed w = 0 ∧ w ≠ 0)
    (hDetectAffineKernel :
      (∃ x, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    Function.Bijective q ∧ N = Rad := by
  exact affine_maximality_from_reduced_simplicity
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    DSKernelNonzero hDSKernelWitness hDetectAffineKernel

end E8

end ArakawaMoreau


/-==========================================================================-/
/- Audit round 33 theorem/axiom report                                       -/
/-==========================================================================-/



/-==========================================================================-/
/- Audit round 33b: end-to-end gap -> reduced simplicity -> maximality       -/
/-==========================================================================-/

namespace ArakawaMoreau

namespace DSeries

/--
End-to-end Section 3 level `-1` bridge.

This theorem no longer takes either reduced simplicity or reduced-map
injectivity as an input.  The former is derived from the uniform
Casimir-gap certificate and the explicit ideal-data interfaces; the latter
is then derived from simplicity.
-/
theorem theorem_3_23_gap_to_affine
    {ι V Q L Wred Tred : Type*} [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (rankM : ℕ) (hrank : 3 ≤ rankM)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (hw :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, 0 ≤ wOf I i)
    (hsum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, casOf I i ≤ Cmax rankM)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i =
          A rankM (h0 rankM + (shiftOf I : ℚ)))
    (hground :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → I vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero → ∃ w, qRed w = 0 ∧ w ≠ 0)
    (hDetectAffineKernel :
      (∃ x, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    Function.Bijective q ∧ N = Rad := by
  have hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    theorem_3_21_reduced_simplicity_certificate
      rankM hrank
      IdealRed NonzeroIdealRed vacuum
      shiftOf wOf casOf
      hw hsum hcas htrace hground hVacuumGenerates
  exact theorem_3_23_from_reduced_simplicity
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    DSKernelNonzero hDSKernelWitness hDetectAffineKernel

/-- End-to-end Section 3 endpoint `k=-2` bridge. -/
theorem theorem_3_34_gap_to_affine
    {ι V Q L Wred Tred : Type*} [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (rankM : ℕ) (hrank : 3 ≤ rankM)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (hw :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, 0 ≤ wOf I i)
    (hsum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, casOf I i ≤ endpointCmax rankM)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i =
          endpointA rankM
            (endpointH0 rankM + (shiftOf I : ℚ)))
    (hground :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → I vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero → ∃ w, qRed w = 0 ∧ w ≠ 0)
    (hDetectAffineKernel :
      (∃ x, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    Function.Bijective q ∧ N = Rad := by
  have hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    theorem_3_33_reduced_simplicity_certificate
      rankM hrank
      IdealRed NonzeroIdealRed vacuum
      shiftOf wOf casOf
      hw hsum hcas htrace hground hVacuumGenerates
  exact theorem_3_34_from_reduced_simplicity
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    DSKernelNonzero hDSKernelWitness hDetectAffineKernel

end DSeries


namespace E6

/-- End-to-end Theorem 5.18 -> Theorem 5.19 bridge. -/
theorem theorem_5_19_gap_to_affine
    {ι V Q L Wred Tred : Type*} [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (c : Case)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (HasExtremal : (Wred → Prop) → Prop)
    (hw :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, 0 ≤ wOf I i)
    (hsum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i =
          traceA c (h0 c + (shiftOf I : ℚ)))
    (hNoExtremalBound :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ¬ HasExtremal I →
          ∑ i, wOf I i * casOf I i ≤ Cnext c)
    (hExtremalVacuum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → HasExtremal I → I vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero → ∃ w, qRed w = 0 ∧ w ≠ 0)
    (hDetectAffineKernel :
      (∃ x, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    Function.Bijective q ∧ N = Rad := by
  have hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    theorem_5_18_reduced_simplicity_certificate
      c IdealRed NonzeroIdealRed vacuum
      shiftOf wOf casOf HasExtremal
      hw hsum hcas htrace
      hNoExtremalBound hExtremalVacuum hVacuumGenerates
  exact theorem_5_19_from_reduced_simplicity
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    DSKernelNonzero hDSKernelWitness hDetectAffineKernel

end E6


namespace E7

/-- End-to-end Theorem 6.18 -> Theorem 6.19 bridge. -/
theorem theorem_6_19_gap_to_affine
    {ι V Q L Wred Tred : Type*} [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (c : Case)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (HasExtremal : (Wred → Prop) → Prop)
    (hw :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, 0 ≤ wOf I i)
    (hsum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i =
          traceA c (h0 c + (shiftOf I : ℚ)))
    (hNoExtremalBound :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ¬ HasExtremal I →
          ∑ i, wOf I i * casOf I i ≤ Crest c)
    (hExtremalVacuum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → HasExtremal I → I vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero → ∃ w, qRed w = 0 ∧ w ≠ 0)
    (hDetectAffineKernel :
      (∃ x, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    Function.Bijective q ∧ N = Rad := by
  have hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    theorem_6_18_reduced_simplicity_certificate
      c IdealRed NonzeroIdealRed vacuum
      shiftOf wOf casOf HasExtremal
      hw hsum hcas htrace
      hNoExtremalBound hExtremalVacuum hVacuumGenerates
  exact theorem_6_19_from_reduced_simplicity
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    DSKernelNonzero hDSKernelWitness hDetectAffineKernel

end E7


namespace E8

/-- End-to-end Theorem 7.23 -> Theorem 7.24 bridge. -/
theorem theorem_7_24_gap_to_affine
    {ι V Q L Wred Tred : Type*} [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Wred] [AddGroup Tred]
    (c : Case)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (HasExtremal : (Wred → Prop) → Prop)
    (hw :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, 0 ≤ wOf I i)
    (hsum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i =
          traceA c (h0 c + (shiftOf I : ℚ)))
    (hNoExtremalBound :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ¬ HasExtremal I →
          ∑ i, wOf I i * casOf I i ≤ Csecond c)
    (hExtremalVacuum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → HasExtremal I → I vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (DSKernelNonzero : Prop)
    (hDSKernelWitness :
      DSKernelNonzero → ∃ w, qRed w = 0 ∧ w ≠ 0)
    (hDetectAffineKernel :
      (∃ x, q x = 0 ∧ x ≠ 0) → DSKernelNonzero) :
    Function.Bijective q ∧ N = Rad := by
  have hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    theorem_7_23_reduced_simplicity_certificate
      c IdealRed NonzeroIdealRed vacuum
      shiftOf wOf casOf HasExtremal
      hw hsum hcas htrace
      hNoExtremalBound hExtremalVacuum hVacuumGenerates
  exact theorem_7_24_from_reduced_simplicity
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    DSKernelNonzero hDSKernelWitness hDetectAffineKernel

end E8

end ArakawaMoreau


/-==========================================================================-/
/- End-to-end bridge axiom audit                                             -/
/-==========================================================================-/



/-==========================================================================-/
/- Round 34: literature-scoped DS detection and affine lifting                -/
/-==========================================================================-/

/-!
# Round 34: replacing opaque DS-kernel propositions by explicit literature interfaces

Goal of this round:

* do **not** rebuild the general BRST/DS theory from definitions;
* treat the published exactness/nonvanishing results as explicit external inputs;
* machine-check the new argument of Section 2 from those inputs to affine
  injectivity and maximality.

The main change is that `H^0_DS(ker q)` is represented by an explicit
additive object `Kds`, rather than by a bare proposition
`DSKernelNonzero`.  Exactness is exposed by an injective map

    Kds -> Wred

whose composite with the induced reduced map is zero.  If the reduced map is
injective, Lean proves that every element of `Kds` is zero.

For Lemma 2.9, the literature nonvanishing theorem is isolated from the
paper's elementary negative-level calculation.  A standard highest-weight
extraction interface supplies a witness and its nonnegative
`<mu, theta^vee>` value.  Lean proves

    k < 0  and  <mu,theta^vee> >= 0
      ==> k - <mu,theta^vee> < 0,

then invokes the external nonvanishing criterion and exactness transfer.

Thus the case-level theorems below no longer assume either
`hDSKernelWitness` or `hDetectAffineKernel` as opaque conclusions.
-/

namespace ArakawaMoreau

section LiteratureScopedDS

variable {Q L Kds Wred Tred Witness : Type*}
variable [AddGroup Q] [AddGroup L]
variable [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]

/--
External exactness interface for the piece of the long exact sequence used in
Proposition 2.10.

Mathematically `Kds` represents `H^0_DS(ker q)`.  The map `inclusion`
represents the injection into `H^0_DS(Q)` supplied by exactness, while
`composition_zero` records that its image lies in the kernel of the induced
map `H^0_DS(Q) -> H^0_DS(L)`.

The existence of this interface is an external literature input (exactness of
minimal DS reduction on the relevant category), together with the paper's
verification that the modules under consideration lie in that category.
-/
structure ExactDSKernelInterface
    (Kds Wred Tred : Type*)
    [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]
    (qRed : Wred →+ Tred) where
  inclusion : Kds →+ Wred
  inclusion_injective : Function.Injective inclusion
  composition_zero : ∀ z : Kds, qRed (inclusion z) = 0

/--
Exactness plus injectivity of the reduced map forces the reduced affine
kernel object `H^0_DS(ker q)` to be zero.

This is the algebraic content of the exact-sequence step in Proposition 2.10;
no separate proposition `DSKernelNonzero` is assumed.
-/
theorem ds_kernel_object_trivial_of_exactness
    (qRed : Wred →+ Tred)
    (hRedInj : Function.Injective qRed)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed) :
    ∀ z : Kds, z = 0 := by
  intro z
  have himage : hExact.inclusion z = 0 := by
    apply hRedInj
    simpa using hExact.composition_zero z
  apply hExact.inclusion_injective
  simpa using himage

/--
Literature-scoped form of Lemma 2.9 (detection by minimal reduction).

`Witness` packages the standard lowest-degree affine highest-weight quotient
chosen from a hypothetical nonzero affine kernel.  The caller supplies:

* `thetaPairing w : Nat`, representing `<mu, theta^vee>`; its nonnegativity is
  therefore built into the type;
* `hExtract`, the standard highest-weight extraction step;
* `hLiteratureNonvanishing`, the published irreducible minimal-DS
  nonvanishing theorem;
* `hExactTransfer`, the exactness step transferring nonvanishing of that
  irreducible quotient to `H^0_DS(ker q)`.

Lean checks the new arithmetic step of the paper: at a negative integral
level, `k - <mu,theta^vee>` is automatically negative.
-/
theorem lemma_2_9_detection_from_literature
    (q : Q →+ L)
    (k : ℤ)
    (hk : k < 0)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hExtract :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → Witness)
    (hLiteratureNonvanishing :
      ∀ w : Witness,
        k - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ w : Witness,
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    (∃ x : Q, q x = 0 ∧ x ≠ 0) →
      ∃ z : Kds, z ≠ 0 := by
  intro hKernel
  let w : Witness := hExtract hKernel
  have hmu : (0 : ℤ) ≤ (thetaPairing w : ℤ) := by
    omega
  have hwall : k - (thetaPairing w : ℤ) < 0 := by
    omega
  have hIrred : ReducedIrredNonzero w :=
    hLiteratureNonvanishing w hwall
  exact hExactTransfer w hIrred

/--
Proposition 2.10, with the two deep DS ingredients exposed at their natural
literature boundary instead of assuming the final detection statement.

The reduced-map injectivity is an input here; the stronger theorem below will
derive it from reduced simplicity.
-/
theorem proposition_2_10_from_literature
    (q : Q →+ L)
    (qRed : Wred →+ Tred)
    (hRedInj : Function.Injective qRed)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (k : ℤ)
    (hk : k < 0)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hExtract :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → Witness)
    (hLiteratureNonvanishing :
      ∀ w : Witness,
        k - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ w : Witness,
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    Function.Injective q := by
  have hKdsZero : ∀ z : Kds, z = 0 :=
    ds_kernel_object_trivial_of_exactness
      qRed hRedInj hExact
  have hNoKds : ¬ (∃ z : Kds, z ≠ 0) := by
    rintro ⟨z, hz⟩
    exact hz (hKdsZero z)
  have hDetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) →
        ∃ z : Kds, z ≠ 0 :=
    lemma_2_9_detection_from_literature
      q k hk thetaPairing ReducedIrredNonzero
      hExtract hLiteratureNonvanishing hExactTransfer
  exact affine_lifting_injective
    q (∃ z : Kds, z ≠ 0) hNoKds hDetect

/--
Theorem 2.11 / affine maximality in the same literature-scoped formulation.
Once Proposition 2.10 gives injectivity, the quotient-kernel argument is
entirely internal to Lean.
-/
theorem theorem_2_11_from_literature
    {V : Type*}
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (qRed : Wred →+ Tred)
    (hRedInj : Function.Injective qRed)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (k : ℤ)
    (hk : k < 0)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hExtract :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → Witness)
    (hLiteratureNonvanishing :
      ∀ w : Witness,
        k - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ w : Witness,
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hqInj : Function.Injective q :=
    proposition_2_10_from_literature
      q qRed hRedInj hExact
      k hk thetaPairing ReducedIrredNonzero
      hExtract hLiteratureNonvanishing hExactTransfer
  have hqBij : Function.Bijective q := ⟨hqInj, hqSurj⟩
  have hIdeal : N = Rad :=
    candidate_eq_radical_of_injective_quotient_map
      N Rad hNR classN hNzero q hRadzero hqInj
  exact ⟨hqBij, hIdeal⟩

end LiteratureScopedDS


section LiteratureScopedReducedSimplicityBridge

variable {V Q L Kds Wred Tred Witness : Type*}
variable [AddGroup Q] [AddGroup L]
variable [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]

/--
Common bridge used by the case theorems in this round.

Compared with `affine_maximality_from_reduced_simplicity`, this theorem has
no opaque `DSKernelNonzero`, `hDSKernelWitness`, or
`hDetectAffineKernel` parameters.  Reduced-map injectivity follows from the
already formalized simplicity certificate; the remaining DS inputs are
exactly the literature-scoped exactness/nonvanishing interfaces above.
-/
theorem affine_maximality_from_reduced_simplicity_literature
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed : (Wred → Prop) → Prop)
    (NonzeroIdealRed : (Wred → Prop) → Prop)
    (hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w))
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal :
      IdealRed (fun w : Wred => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w : Wred, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w : Wred => qRed w = 0))
    (hRedMapNonzero : ∃ w : Wred, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (k : ℤ)
    (hk : k < 0)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hExtract :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → Witness)
    (hLiteratureNonvanishing :
      ∀ w : Witness,
        k - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ w : Witness,
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hRedInj : Function.Injective qRed :=
    reduced_map_injective_from_simplicity_certificate
      IdealRed NonzeroIdealRed
      hReducedSimple qRed
      hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
  exact theorem_2_11_from_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    qRed hRedInj hExact
    k hk thetaPairing ReducedIrredNonzero
    hExtract hLiteratureNonvanishing hExactTransfer

end LiteratureScopedReducedSimplicityBridge

end ArakawaMoreau


/-==========================================================================-/
/- Round 34 case-level bridges                                                -/
/-==========================================================================-/

namespace ArakawaMoreau
namespace D4

/--
Theorem 4.14 with the Section 2 DS inputs moved to the literature boundary.
The only remaining reduced-simplicity input is the certificate produced by
Theorem 4.13 (which is itself formalized elsewhere in this file from the
Ramond/Casimir interfaces).
-/
theorem d4_theorem_4_14_from_literature
    {V Q L Kds Wred Tred Witness : Type*}
    [AddGroup Q] [AddGroup L]
    [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (hReducedSimple :
      ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w))
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hExtract :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → Witness)
    (hLiteratureNonvanishing :
      ∀ w : Witness,
        (-1 : ℤ) - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ w : Witness,
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  exact affine_maximality_from_reduced_simplicity_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    hExact (-1 : ℤ) (by norm_num)
    thetaPairing ReducedIrredNonzero
    hExtract hLiteratureNonvanishing hExactTransfer

end D4


namespace DSeries

/-- Section 3 level `-1` bridge with literature-scoped DS assumptions. -/
theorem theorem_3_23_gap_to_affine_literature
    {ι V Q L Kds Wred Tred Witness : Type*} [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]
    (rankM : ℕ) (hrank : 3 ≤ rankM)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (hw :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, 0 ≤ wOf I i)
    (hsum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, casOf I i ≤ Cmax rankM)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i =
          A rankM (h0 rankM + (shiftOf I : ℚ)))
    (hground :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → I vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hExtract :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → Witness)
    (hLiteratureNonvanishing :
      ∀ w : Witness,
        (-1 : ℤ) - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ w : Witness,
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    theorem_3_21_reduced_simplicity_certificate
      rankM hrank IdealRed NonzeroIdealRed vacuum
      shiftOf wOf casOf hw hsum hcas htrace hground hVacuumGenerates
  exact affine_maximality_from_reduced_simplicity_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    hExact (-1 : ℤ) (by norm_num)
    thetaPairing ReducedIrredNonzero
    hExtract hLiteratureNonvanishing hExactTransfer

/-- Section 3 endpoint level `-2` bridge with literature-scoped DS assumptions. -/
theorem theorem_3_34_gap_to_affine_literature
    {ι V Q L Kds Wred Tred Witness : Type*} [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]
    (rankM : ℕ) (hrank : 3 ≤ rankM)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (hw :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, 0 ≤ wOf I i)
    (hsum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, casOf I i ≤ endpointCmax rankM)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i =
          endpointA rankM
            (endpointH0 rankM + (shiftOf I : ℚ)))
    (hground :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → I vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hExtract :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) → Witness)
    (hLiteratureNonvanishing :
      ∀ w : Witness,
        (-2 : ℤ) - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ w : Witness,
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    theorem_3_33_reduced_simplicity_certificate
      rankM hrank IdealRed NonzeroIdealRed vacuum
      shiftOf wOf casOf hw hsum hcas htrace hground hVacuumGenerates
  exact affine_maximality_from_reduced_simplicity_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    hExact (-2 : ℤ) (by norm_num)
    thetaPairing ReducedIrredNonzero
    hExtract hLiteratureNonvanishing hExactTransfer

end DSeries


namespace E6

/-- Theorem 5.19 with exactness/nonvanishing exposed only as literature inputs. -/
theorem theorem_5_19_gap_to_affine_literature
    {ι V Q L Kds Wred Tred Witness : Type*} [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]
    (c : Case)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (HasExtremal : (Wred → Prop) → Prop)
    (hw : ∀ I, IdealRed I → NonzeroIdealRed I → ∀ i, 0 ≤ wOf I i)
    (hsum : ∀ I, IdealRed I → NonzeroIdealRed I → ∑ i, wOf I i = 1)
    (hcas : ∀ I, IdealRed I → NonzeroIdealRed I → ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i =
          traceA c (h0 c + (shiftOf I : ℚ)))
    (hNoExtremalBound :
      ∀ I, IdealRed I → NonzeroIdealRed I → ¬ HasExtremal I →
        ∑ i, wOf I i * casOf I i ≤ Cnext c)
    (hExtremalVacuum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → HasExtremal I → I vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hExtract : (∃ x : Q, q x = 0 ∧ x ≠ 0) → Witness)
    (hLiteratureNonvanishing :
      ∀ w : Witness,
        k c - (thetaPairing w : ℤ) < 0 → ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ w : Witness, ReducedIrredNonzero w → ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hk : k c < 0 := by
    cases c <;> norm_num [k]
  have hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    theorem_5_18_reduced_simplicity_certificate
      c IdealRed NonzeroIdealRed vacuum
      shiftOf wOf casOf HasExtremal
      hw hsum hcas htrace
      hNoExtremalBound hExtremalVacuum hVacuumGenerates
  exact affine_maximality_from_reduced_simplicity_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    hExact (k c) hk thetaPairing ReducedIrredNonzero
    hExtract hLiteratureNonvanishing hExactTransfer

end E6


namespace E7

/-- Theorem 6.19 with exactness/nonvanishing exposed only as literature inputs. -/
theorem theorem_6_19_gap_to_affine_literature
    {ι V Q L Kds Wred Tred Witness : Type*} [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]
    (c : Case)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (HasExtremal : (Wred → Prop) → Prop)
    (hw : ∀ I, IdealRed I → NonzeroIdealRed I → ∀ i, 0 ≤ wOf I i)
    (hsum : ∀ I, IdealRed I → NonzeroIdealRed I → ∑ i, wOf I i = 1)
    (hcas : ∀ I, IdealRed I → NonzeroIdealRed I → ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i =
          traceA c (h0 c + (shiftOf I : ℚ)))
    (hNoExtremalBound :
      ∀ I, IdealRed I → NonzeroIdealRed I → ¬ HasExtremal I →
        ∑ i, wOf I i * casOf I i ≤ Crest c)
    (hExtremalVacuum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → HasExtremal I → I vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hExtract : (∃ x : Q, q x = 0 ∧ x ≠ 0) → Witness)
    (hLiteratureNonvanishing :
      ∀ w : Witness,
        k c - (thetaPairing w : ℤ) < 0 → ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ w : Witness, ReducedIrredNonzero w → ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hk : k c < 0 := by
    cases c <;> norm_num [k, n]
  have hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    theorem_6_18_reduced_simplicity_certificate
      c IdealRed NonzeroIdealRed vacuum
      shiftOf wOf casOf HasExtremal
      hw hsum hcas htrace
      hNoExtremalBound hExtremalVacuum hVacuumGenerates
  exact affine_maximality_from_reduced_simplicity_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    hExact (k c) hk thetaPairing ReducedIrredNonzero
    hExtract hLiteratureNonvanishing hExactTransfer

end E7


namespace E8

/-- Theorem 7.24 with exactness/nonvanishing exposed only as literature inputs. -/
theorem theorem_7_24_gap_to_affine_literature
    {ι V Q L Kds Wred Tred Witness : Type*} [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]
    (c : Case)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (HasExtremal : (Wred → Prop) → Prop)
    (hw : ∀ I, IdealRed I → NonzeroIdealRed I → ∀ i, 0 ≤ wOf I i)
    (hsum : ∀ I, IdealRed I → NonzeroIdealRed I → ∑ i, wOf I i = 1)
    (hcas : ∀ I, IdealRed I → NonzeroIdealRed I → ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i =
          traceA c (h0 c + (shiftOf I : ℚ)))
    (hNoExtremalBound :
      ∀ I, IdealRed I → NonzeroIdealRed I → ¬ HasExtremal I →
        ∑ i, wOf I i * casOf I i ≤ Csecond c)
    (hExtremalVacuum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → HasExtremal I → I vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hExtract : (∃ x : Q, q x = 0 ∧ x ≠ 0) → Witness)
    (hLiteratureNonvanishing :
      ∀ w : Witness,
        k c - (thetaPairing w : ℤ) < 0 → ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ w : Witness, ReducedIrredNonzero w → ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hk : k c < 0 := by
    cases c <;> norm_num [k, n]
  have hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    theorem_7_23_reduced_simplicity_certificate
      c IdealRed NonzeroIdealRed vacuum
      shiftOf wOf casOf HasExtremal
      hw hsum hcas htrace
      hNoExtremalBound hExtremalVacuum hVacuumGenerates
  exact affine_maximality_from_reduced_simplicity_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    hExact (k c) hk thetaPairing ReducedIrredNonzero
    hExtract hLiteratureNonvanishing hExactTransfer

end E8
end ArakawaMoreau


/-==========================================================================-/
/- Round 34 axiom audit                                                       -/
/-==========================================================================-/



/-==========================================================================-/
/- Round 35: generic extremal-PBW line and exact-reduction bridge             -/
/-==========================================================================-/

/-!
# Round 35: the common extremal PBW argument

The case sections of the paper repeatedly use Proposition 2.4.  The
mathematical pattern is independent of Lie type:

* attach to every PBW factor a doubled conformal degree and an extremal
  charge;
* every factor satisfies `charge <= doubled degree`;
* equality can occur only for an undifferentiated extremal current;
* hence a monomial whose total charge saturates the total doubled degree
  consists entirely of extremal-current factors.

The theorem below formalizes this common finite-combinatorial argument.
The VOA PBW spanning theorem, the identification of the charge of each
actual generator, and the BRST reduction formulas remain explicit inputs at
this boundary.  They are not replaced by an assumption that the final
one-dimensional line statement already holds.
-/

namespace ArakawaMoreau
namespace ExtremalPBW

section CombinatorialCore

variable {Atom : Type*}

/-- Twice the total conformal degree of a PBW monomial. -/
def totalDeg2 (deg2 : Atom → ℕ) : List Atom → ℕ
  | [] => 0
  | a :: xs => deg2 a + totalDeg2 deg2 xs

/-- Total extremal charge of a PBW monomial. -/
def totalCharge (charge : Atom → ℤ) : List Atom → ℤ
  | [] => 0
  | a :: xs => charge a + totalCharge charge xs

/-- Defect from saturation of the factorwise estimate. -/
def defect (deg2 : Atom → ℕ) (charge : Atom → ℤ) (a : Atom) : ℤ :=
  (deg2 a : ℤ) - charge a

/-- Total defect of a PBW monomial. -/
def totalDefect (deg2 : Atom → ℕ) (charge : Atom → ℤ) : List Atom → ℤ
  | [] => 0
  | a :: xs => defect deg2 charge a + totalDefect deg2 charge xs

/-- Total defect is total doubled degree minus total charge. -/
theorem totalDefect_eq_sub
    (deg2 : Atom → ℕ) (charge : Atom → ℤ)
    (xs : List Atom) :
    totalDefect deg2 charge xs =
      (totalDeg2 deg2 xs : ℤ) - totalCharge charge xs := by
  induction xs with
  | nil => simp [totalDefect, totalDeg2, totalCharge]
  | cons a xs ih =>
      simp [totalDefect, totalDeg2, totalCharge, defect, ih]
      omega

/-- Factorwise charge bounds make every factor defect nonnegative. -/
theorem defect_nonneg
    (deg2 : Atom → ℕ) (charge : Atom → ℤ)
    (hbound : ∀ a, charge a ≤ (deg2 a : ℤ))
    (a : Atom) :
    0 ≤ defect deg2 charge a := by
  dsimp [defect]
  exact sub_nonneg.mpr (hbound a)

/-- The total defect of a monomial is nonnegative. -/
theorem totalDefect_nonneg
    (deg2 : Atom → ℕ) (charge : Atom → ℤ)
    (hbound : ∀ a, charge a ≤ (deg2 a : ℤ))
    (xs : List Atom) :
    0 ≤ totalDefect deg2 charge xs := by
  induction xs with
  | nil => simp [totalDefect]
  | cons a xs ih =>
      have ha := defect_nonneg deg2 charge hbound a
      simp only [totalDefect]
      linarith

/--
If a sum of nonnegative factor defects is zero, then every factor defect is
zero.  This is the elementary saturation step used in Proposition 2.4.
-/
theorem every_defect_zero_of_total_zero
    (deg2 : Atom → ℕ) (charge : Atom → ℤ)
    (hbound : ∀ a, charge a ≤ (deg2 a : ℤ))
    (xs : List Atom)
    (hsum : totalDefect deg2 charge xs = 0) :
    ∀ a ∈ xs, defect deg2 charge a = 0 := by
  induction xs with
  | nil => simp
  | cons x xs ih =>
      have hxnon : 0 ≤ defect deg2 charge x :=
        defect_nonneg deg2 charge hbound x
      have hrestnon : 0 ≤ totalDefect deg2 charge xs :=
        totalDefect_nonneg deg2 charge hbound xs
      have hsplit :
          defect deg2 charge x + totalDefect deg2 charge xs = 0 := by
        simpa [totalDefect] using hsum
      have hxzero : defect deg2 charge x = 0 := by
        linarith
      have hrestzero : totalDefect deg2 charge xs = 0 := by
        linarith
      intro a ha
      simp only [List.mem_cons] at ha
      rcases ha with rfl | ha
      · exact hxzero
      · exact ih hrestzero a ha

/--
Saturation of the global charge/degree inequality forces every PBW factor to
be an extremal factor.
-/
theorem saturated_monomial_all_extremal
    (deg2 : Atom → ℕ) (charge : Atom → ℤ)
    (IsExtremal : Atom → Prop)
    (hbound : ∀ a, charge a ≤ (deg2 a : ℤ))
    (hsharp : ∀ a, charge a = (deg2 a : ℤ) → IsExtremal a)
    (xs : List Atom) (r : ℕ)
    (hdeg : totalDeg2 deg2 xs = 2 * r)
    (hcharge : totalCharge charge xs = 2 * (r : ℤ)) :
    ∀ a ∈ xs, IsExtremal a := by
  have htotal : totalDefect deg2 charge xs = 0 := by
    rw [totalDefect_eq_sub]
    rw [hdeg, hcharge]
    norm_num
  have hzero :=
    every_defect_zero_of_total_zero
      deg2 charge hbound xs htotal
  intro a ha
  have hz : defect deg2 charge a = 0 := hzero a ha
  have heq : charge a = (deg2 a : ℤ) := by
    dsimp [defect] at hz
    omega
  exact hsharp a heq

/-- A list all of whose entries equal `e` is the corresponding replicate. -/
theorem list_eq_replicate_length_of_all_eq
    (e : Atom) (xs : List Atom)
    (h : ∀ a ∈ xs, a = e) :
    xs = List.replicate xs.length e := by
  induction xs with
  | nil => rfl
  | cons a xs ih =>
      have ha : a = e := h a (by simp)
      have htail : ∀ b ∈ xs, b = e := by
        intro b hb
        exact h b (by simp [hb])
      subst a
      change e :: xs = e :: List.replicate xs.length e
      exact congrArg (List.cons e) (ih htail)

/-- Doubled degree of a replicate monomial. -/
theorem totalDeg2_replicate
    (deg2 : Atom → ℕ) (e : Atom) (m : ℕ) :
    totalDeg2 deg2 (List.replicate m e) = m * deg2 e := by
  induction m with
  | zero =>
      simp [totalDeg2]
  | succ m ih =>
      change deg2 e + totalDeg2 deg2 (List.replicate m e) = Nat.succ m * deg2 e
      rw [ih, Nat.succ_mul]
      exact Nat.add_comm _ _

/--
Full monomial-classification form of the extremal PBW argument.
If the sharp factor is unique and has doubled degree two, every saturated
monomial of degree `r` is exactly the `r`-fold extremal-current monomial.
-/
theorem saturated_monomial_eq_replicate
    (deg2 : Atom → ℕ) (charge : Atom → ℤ)
    (IsExtremal : Atom → Prop)
    (extremalAtom : Atom)
    (hbound : ∀ a, charge a ≤ (deg2 a : ℤ))
    (hsharp : ∀ a, charge a = (deg2 a : ℤ) → IsExtremal a)
    (hunique : ∀ a, IsExtremal a → a = extremalAtom)
    (hextdeg : deg2 extremalAtom = 2)
    (xs : List Atom) (r : ℕ)
    (hdeg : totalDeg2 deg2 xs = 2 * r)
    (hcharge : totalCharge charge xs = 2 * (r : ℤ)) :
    xs = List.replicate r extremalAtom := by
  have hallExt : ∀ a ∈ xs, IsExtremal a :=
    saturated_monomial_all_extremal
      deg2 charge IsExtremal hbound hsharp
      xs r hdeg hcharge
  have hallEq : ∀ a ∈ xs, a = extremalAtom := by
    intro a ha
    exact hunique a (hallExt a ha)
  have hrep : xs = List.replicate xs.length extremalAtom :=
    list_eq_replicate_length_of_all_eq extremalAtom xs hallEq
  have hlen : xs.length = r := by
    have hd := hdeg
    rw [hrep] at hd
    rw [totalDeg2_replicate, hextdeg] at hd
    omega
  rw [hrep, hlen]

end CombinatorialCore

section PBWLine

variable {Atom W : Type*}
variable [AddCommGroup W] [Module ℚ W]

/-- The state represented by the `r`-fold extremal-current monomial. -/
def currentPowerState
    (pbwState : List Atom → W)
    (extremalAtom : Atom) (r : ℕ) : W :=
  pbwState (List.replicate r extremalAtom)

/--
Abstract PBW spanning interface for a saturated simultaneous degree/weight
space.  This is the standard PBW-basis input; all finite uniqueness work is
proved above rather than assumed here.
-/
def PBWSpansSaturatedSpace
    (deg2 : Atom → ℕ) (charge : Atom → ℤ)
    (r : ℕ)
    (InSpace : W → Prop)
    (pbwState : List Atom → W) : Prop :=
  ∀ v : W, InSpace v →
    ∃ terms : List (ℚ × List Atom),
      v = (terms.map (fun t => t.1 • pbwState t.2)).sum ∧
      ∀ t ∈ terms,
        totalDeg2 deg2 t.2 = 2 * r ∧
        totalCharge charge t.2 = 2 * (r : ℤ)

/-- Every saturated PBW monomial evaluates to the extremal current power. -/
theorem pbwState_eq_currentPower
    (deg2 : Atom → ℕ) (charge : Atom → ℤ)
    (IsExtremal : Atom → Prop)
    (extremalAtom : Atom)
    (hbound : ∀ a, charge a ≤ (deg2 a : ℤ))
    (hsharp : ∀ a, charge a = (deg2 a : ℤ) → IsExtremal a)
    (hunique : ∀ a, IsExtremal a → a = extremalAtom)
    (hextdeg : deg2 extremalAtom = 2)
    (pbwState : List Atom → W)
    (xs : List Atom) (r : ℕ)
    (hdeg : totalDeg2 deg2 xs = 2 * r)
    (hcharge : totalCharge charge xs = 2 * (r : ℤ)) :
    pbwState xs = currentPowerState pbwState extremalAtom r := by
  have hxs : xs = List.replicate r extremalAtom :=
    saturated_monomial_eq_replicate
      deg2 charge IsExtremal extremalAtom
      hbound hsharp hunique hextdeg
      xs r hdeg hcharge
  rw [hxs]
  rfl

/-- A finite linear combination of saturated PBW monomials lies on one line. -/
theorem linear_combination_saturated_is_line
    (deg2 : Atom → ℕ) (charge : Atom → ℤ)
    (IsExtremal : Atom → Prop)
    (extremalAtom : Atom)
    (hbound : ∀ a, charge a ≤ (deg2 a : ℤ))
    (hsharp : ∀ a, charge a = (deg2 a : ℤ) → IsExtremal a)
    (hunique : ∀ a, IsExtremal a → a = extremalAtom)
    (hextdeg : deg2 extremalAtom = 2)
    (pbwState : List Atom → W)
    (r : ℕ)
    (terms : List (ℚ × List Atom))
    (hterms :
      ∀ t ∈ terms,
        totalDeg2 deg2 t.2 = 2 * r ∧
        totalCharge charge t.2 = 2 * (r : ℤ)) :
    (terms.map (fun t => t.1 • pbwState t.2)).sum =
      (terms.map Prod.fst).sum •
        currentPowerState pbwState extremalAtom r := by
  induction terms with
  | nil => simp
  | cons t ts ih =>
      have ht := hterms t (by simp)
      have hts :
          ∀ u ∈ ts,
            totalDeg2 deg2 u.2 = 2 * r ∧
            totalCharge charge u.2 = 2 * (r : ℤ) := by
        intro u hu
        exact hterms u (by simp [hu])
      have hpbw :
          pbwState t.2 = currentPowerState pbwState extremalAtom r :=
        pbwState_eq_currentPower
          deg2 charge IsExtremal extremalAtom
          hbound hsharp hunique hextdeg
          pbwState t.2 r ht.1 ht.2
      simp [hpbw, ih hts, add_smul]

/--
Generic Proposition 2.4, line-containment form.  PBW spanning and the
factorwise charge estimates force every state in the saturated simultaneous
space onto the extremal-current line.
-/
theorem saturated_space_lies_in_currentPower_line
    (deg2 : Atom → ℕ) (charge : Atom → ℤ)
    (IsExtremal : Atom → Prop)
    (extremalAtom : Atom)
    (hbound : ∀ a, charge a ≤ (deg2 a : ℤ))
    (hsharp : ∀ a, charge a = (deg2 a : ℤ) → IsExtremal a)
    (hunique : ∀ a, IsExtremal a → a = extremalAtom)
    (hextdeg : deg2 extremalAtom = 2)
    (pbwState : List Atom → W)
    (r : ℕ)
    (InSpace : W → Prop)
    (hPBW :
      PBWSpansSaturatedSpace deg2 charge r InSpace pbwState)
    (v : W) (hv : InSpace v) :
    ∃ c : ℚ,
      v = c • currentPowerState pbwState extremalAtom r := by
  obtain ⟨terms, hvTerms, hterms⟩ := hPBW v hv
  refine ⟨(terms.map Prod.fst).sum, ?_⟩
  calc
    v = (terms.map (fun t => t.1 • pbwState t.2)).sum := hvTerms
    _ = (terms.map Prod.fst).sum •
        currentPowerState pbwState extremalAtom r :=
      linear_combination_saturated_is_line
        deg2 charge IsExtremal extremalAtom
        hbound hsharp hunique hextdeg
        pbwState r terms hterms

end PBWLine

end ExtremalPBW


/-==========================================================================-/
/- Exact reduced generators from literature-scoped DS inputs + PBW audit    -/
/-==========================================================================-/

section LiteratureScopedExactImages

variable {ι Atom W : Type*}
variable [AddCommGroup W] [Module ℚ W]

/--
Generic nonvanishing step for reduced singular vectors.

The external theorem is only the published irreducible-module DS
nonvanishing criterion and exactness/cyclicity transfer.  The passage from
those inputs to nonvanishing of the actual cyclic BRST generator is checked
by Lean.
-/
theorem reduced_generators_nonzero_from_literature
    (wall : ι → ℤ)
    (hwall : ∀ i, wall i < 0)
    (CyclicModule : ι → Submodule ℚ W)
    (dsClass : ι → W)
    (ReducedIrredNonzero : ι → Prop)
    (hLiteratureNonvanishing :
      ∀ i, wall i < 0 → ReducedIrredNonzero i)
    (hExactTransfer :
      ∀ i, ReducedIrredNonzero i → CyclicModule i ≠ ⊥)
    (hCyclic :
      ∀ i, CyclicModule i = Submodule.span ℚ {dsClass i}) :
    ∀ i, dsClass i ≠ 0 := by
  intro i
  have hirred : ReducedIrredNonzero i :=
    hLiteratureNonvanishing i (hwall i)
  have hmodule : CyclicModule i ≠ ⊥ :=
    hExactTransfer i hirred
  exact D4.cyclic_generator_nonzero
    (CyclicModule i) (dsClass i) (hCyclic i) hmodule

/--
Exact-image theorem for an arbitrary finite/type-indexed family of singular
vectors.  The one-dimensional line is derived from the common extremal-PBW
combinatorics rather than accepted as an opaque final statement.
-/
theorem exact_reduced_generators_from_literature_and_PBW
    (wall : ι → ℤ)
    (hwall : ∀ i, wall i < 0)
    (CyclicModule : ι → Submodule ℚ W)
    (dsClass : ι → W)
    (ReducedIrredNonzero : ι → Prop)
    (hLiteratureNonvanishing :
      ∀ i, wall i < 0 → ReducedIrredNonzero i)
    (hExactTransfer :
      ∀ i, ReducedIrredNonzero i → CyclicModule i ≠ ⊥)
    (hCyclic :
      ∀ i, CyclicModule i = Submodule.span ℚ {dsClass i})
    (deg2 : Atom → ℕ)
    (charge : ι → Atom → ℤ)
    (IsExtremal : ι → Atom → Prop)
    (extremalAtom : ι → Atom)
    (r : ι → ℕ)
    (hbound :
      ∀ i a, charge i a ≤ (deg2 a : ℤ))
    (hsharp :
      ∀ i a, charge i a = (deg2 a : ℤ) → IsExtremal i a)
    (hunique :
      ∀ i a, IsExtremal i a → a = extremalAtom i)
    (hextdeg :
      ∀ i, deg2 (extremalAtom i) = 2)
    (InSpace : ι → W → Prop)
    (pbwState : ι → List Atom → W)
    (hPBW :
      ∀ i,
        ExtremalPBW.PBWSpansSaturatedSpace
          deg2 (charge i) (r i) (InSpace i) (pbwState i))
    (hClass :
      ∀ i, InSpace i (dsClass i)) :
    ∀ i, ∃ c : ℚ, c ≠ 0 ∧
      dsClass i =
        c • ExtremalPBW.currentPowerState
          (pbwState i) (extremalAtom i) (r i) := by
  have hnonzero : ∀ i, dsClass i ≠ 0 :=
    reduced_generators_nonzero_from_literature
      wall hwall CyclicModule dsClass ReducedIrredNonzero
      hLiteratureNonvanishing hExactTransfer hCyclic
  intro i
  have hline :
      ∃ c : ℚ,
        dsClass i =
          c • ExtremalPBW.currentPowerState
            (pbwState i) (extremalAtom i) (r i) :=
    ExtremalPBW.saturated_space_lies_in_currentPower_line
      deg2 (charge i) (IsExtremal i) (extremalAtom i)
      (hbound i) (hsharp i) (hunique i) (hextdeg i)
      (pbwState i) (r i) (InSpace i) (hPBW i)
      (dsClass i) (hClass i)
  exact D4.nonzero_scalar_on_extremal_line
    (dsClass i)
    (ExtremalPBW.currentPowerState
      (pbwState i) (extremalAtom i) (r i))
    (hnonzero i) hline

end LiteratureScopedExactImages


/-==========================================================================-/
/- Generic exact reduction of the generated affine quotient                 -/
/-==========================================================================-/

section LiteratureScopedExactQuotient

variable {ι R W Qred : Type*}
variable [AddCommGroup R] [Module ℚ R]
variable [AddCommGroup W] [Module ℚ W]
variable [AddCommGroup Qred] [Module ℚ Qred]

/--
Proposition 2.3 in the form needed by all case sections once the exact BRST
images are known.  Exactness/surjectivity of the DS sequence and cyclicity of
the reduced singular submodules are the literature boundary; replacement of
the reduced classes by nonzero current powers is checked algebraically.
-/
noncomputable def exact_reduction_family_quotient_of_scaling
    (f : R →ₗ[ℚ] W)
    (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g)
    (hsurj : Function.Surjective g)
    (IsIdeal : Submodule ℚ W → Prop)
    (dsClass currentPower : ι → W)
    (hRange :
      f.range = D4.generatedIdeal IsIdeal dsClass)
    (hScale :
      ∀ i, ∃ c : ℚ, c ≠ 0 ∧ dsClass i = c • currentPower i) :
    (W ⧸ D4.generatedIdeal IsIdeal currentPower) ≃ₗ[ℚ] Qred := by
  have hIdeal :
      D4.generatedIdeal IsIdeal dsClass =
        D4.generatedIdeal IsIdeal currentPower :=
    D4.generatedIdeal_eq_of_nonzero_scalars
      IsIdeal dsClass currentPower hScale
  have hRangePower :
      f.range = D4.generatedIdeal IsIdeal currentPower := by
    calc
      f.range = D4.generatedIdeal IsIdeal dsClass := hRange
      _ = D4.generatedIdeal IsIdeal currentPower := hIdeal
  exact D4.quotientEquivOfExactRangeEq
    f g hexact hsurj
    (D4.generatedIdeal IsIdeal currentPower)
    hRangePower

end LiteratureScopedExactQuotient


/-==========================================================================-/
/- Case-local affine-wall data for exact-image nonvanishing                  -/
/-==========================================================================-/

namespace E6

/-- Affine-wall value used in the E6 reduced-generator nonvanishing step. -/
def wall (c : Case) : ℤ := -(n c : ℤ) - 5

/-- The E6 wall is negative in both new cases. -/
theorem wall_negative (c : Case) : wall c < 0 := by
  cases c <;> norm_num [wall, n]

/-- The E6 exact BRST image has current-power exponent `n+1`. -/
theorem exact_image_exponent (c : Case) : exponent c = n c + 1 := by
  rfl

end E6

namespace DSeries

inductive Generator
  | A
  | D
  deriving DecidableEq, Repr

/-- Level `-1` wall values for the two D-series generators. -/
def wallMinusOne (m : ℕ) : Generator → ℤ
  | .A => (-1 : ℤ) - 2 * (m : ℤ)
  | .D => -5

/-- Both level `-1` wall values are negative for `m>=3`. -/
theorem wallMinusOne_negative
    (m : ℕ) (hm : 3 ≤ m) :
    ∀ a, wallMinusOne m a < 0 := by
  intro a
  cases a with
  | A =>
      simpa [wallMinusOne] using affine_wall_A_negative m hm
  | D =>
      norm_num [wallMinusOne]

/-- Endpoint level `-2` wall values. -/
def wallMinusTwo (m : ℕ) : Generator → ℤ
  | .A => (-2 : ℤ) - 2 * ((m : ℤ) - 1)
  | .D => -4

/-- Both endpoint wall values are negative for `m>=3`. -/
theorem wallMinusTwo_negative
    (m : ℕ) (hm : 3 ≤ m) :
    ∀ a, wallMinusTwo m a < 0 := by
  intro a
  cases a with
  | A =>
      have h := endpoint_wall_A_negative m hm
      simpa [wallMinusTwo, h.1] using h.2
  | D =>
      norm_num [wallMinusTwo]

/-- Exact-image exponents at level `-1`: `m` and `2`. -/
def exponentMinusOne (m : ℕ) : Generator → ℕ
  | .A => m
  | .D => 2

/-- Exact-image exponents at level `-2`: `m-1` and `1`. -/
def exponentMinusTwo (m : ℕ) : Generator → ℕ
  | .A => m - 1
  | .D => 1

end DSeries


/-==========================================================================-/
/- Round 35 paper-boundary ledger                                            -/
/-==========================================================================-/

/-!
At this point the main proof architecture is separated into two layers.

LITERATURE / FOUNDATIONAL INTERFACES (not reproved from definitions here):

1. construction of affine VOAs and minimal W-algebras;
2. exactness of minimal DS reduction on the relevant affine category;
3. the irreducible highest-weight DS nonvanishing theorem;
4. reduction of affine Verma modules / cyclicity of reduced singular
   submodules;
5. the standard PBW spanning theorem for universal minimal W-algebras;
6. the universal Ramond-Zhu relation and Li-twist formulas.

PAPER-LOCAL LOGIC CHECKED IN THIS FILE:

1. all displayed affine-wall inequalities used to invoke nonvanishing;
2. the generic extremal-PBW saturation argument (Proposition 2.4 core);
3. conversion of nonzero reduced classes into nonzero current powers;
4. invariance of generated ideals under nonzero rescaling;
5. exact-sequence quotient algebra once the literature exactness inputs are
   supplied;
6. the finite Ramond/Casimir inequalities and appendix enumerations;
7. the reduced-simplicity contradiction scheme;
8. reduced-map injectivity from reduced simplicity;
9. Lemma 2.9 / Proposition 2.10 affine detection and lifting from explicitly
   isolated literature inputs;
10. the case-level maximality wrappers for D_l, D4, E6, E7 and E8.

The remaining case-specific work before calling the audit "paper argument
formalized modulo literature" is therefore no longer the abstract PBW-line
logic itself.  It is the concrete connection of each type's actual W-algebra
PBW generators to `deg2`, `charge`, `InSpace`, and the standard PBW-spanning
interface above, plus the corresponding Ramond/Li representation-theoretic
extraction interfaces.
-/


/-==========================================================================-/
/- Round 35 axiom audit targets                                              -/
/-==========================================================================-/


end ArakawaMoreau


/-==========================================================================-/
/- Round 36: pointwise Ramond/Casimir data -> reduced simplicity             -/
/-==========================================================================-/

namespace ArakawaMoreau

section GroundExtremalFromPointwiseBounds

variable {ι : Type*} [Fintype ι]

/--
If absence of the extremal constituent gives a pointwise second-Casimir
bound, then the normalized Casimir average satisfies the same bound.
-/
theorem no_extremal_weighted_average_le
    (w cas : ι → ℚ)
    (Cnext : ℚ)
    (HasExtremal : Prop)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (hNoExtremalPointwise :
      ¬ HasExtremal → ∀ i, cas i ≤ Cnext)
    (hNoExtremal : ¬ HasExtremal) :
    ∑ i, w i * cas i ≤ Cnext := by
  exact weighted_average_le_max
    w cas Cnext hw hsum
    (hNoExtremalPointwise hNoExtremal)

/--
Ground trace plus the strict second-Casimir gap forces occurrence of the
extremal constituent.  The average bound is derived inside Lean.
-/
theorem ground_trace_forces_extremal_from_pointwise_bounds
    (w cas : ι → ℚ)
    (groundAvg Cnext : ℚ)
    (HasExtremal : Prop)
    (hw : ∀ i, 0 ≤ w i)
    (hsum : ∑ i, w i = 1)
    (htrace : ∑ i, w i * cas i = groundAvg)
    (hgap : Cnext < groundAvg)
    (hNoExtremalPointwise :
      ¬ HasExtremal → ∀ i, cas i ≤ Cnext) :
    HasExtremal := by
  by_contra hnot
  have havg : ∑ i, w i * cas i ≤ Cnext :=
    no_extremal_weighted_average_le
      w cas Cnext HasExtremal
      hw hsum hNoExtremalPointwise hnot
  have hstrict : Cnext < ∑ i, w i * cas i := by
    calc
      Cnext < groundAvg := hgap
      _ = ∑ i, w i * cas i := htrace.symm
  exact (not_lt_of_ge havg) hstrict

end GroundExtremalFromPointwiseBounds


section ReducedSimplicityPointwise

variable {ι X : Type*} [Fintype ι]

/--
A more explicit reduced-simplicity criterion.

Compared with the earlier case wrappers, this theorem does not assume the
already-averaged `no extremal` bound and does not assume `I vacuum` directly.
Instead it uses:

* pointwise global Casimir bounds;
* pointwise second-Casimir bounds when the extremal constituent is absent;
* a state produced by the extremal constituent;
* identification of that state with the vacuum line.

Only the representation-theoretic extraction of these constituent/state
data remains an interface.
-/
theorem reduced_simplicity_from_pointwise_Ramond_data
    (Ideal NonzeroIdeal : (X → Prop) → Prop)
    (vacuum : X)
    (shiftOf : (X → Prop) → ℕ)
    (wOf casOf : (X → Prop) → ι → ℚ)
    (HasExtremal : (X → Prop) → Prop)
    (ExtremalState : (X → Prop) → X)
    (Cmax Cnext : ℚ)
    (groundAvg : ℚ)
    (averageAtShift : ℕ → ℚ)
    (hw :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∀ i, 0 ≤ wOf I i)
    (hsum :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i = 1)
    (hGlobalCasimir :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∀ i, casOf I i ≤ Cmax)
    (hTrace :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i * casOf I i = averageAtShift (shiftOf I))
    (hPositiveGap :
      ∀ m : ℕ, 1 ≤ m → Cmax < averageAtShift m)
    (hGroundAverage : averageAtShift 0 = groundAvg)
    (hGroundGap : Cnext < groundAvg)
    (hNoExtremalPointwise :
      ∀ I, Ideal I → NonzeroIdeal I →
        ¬ HasExtremal I →
          ∀ i, casOf I i ≤ Cnext)
    (hExtremalStateMem :
      ∀ I, Ideal I → NonzeroIdeal I →
        shiftOf I = 0 → HasExtremal I →
          I (ExtremalState I))
    (hExtremalStateVacuum :
      ∀ I, Ideal I → NonzeroIdeal I →
        shiftOf I = 0 → HasExtremal I →
          ExtremalState I = vacuum)
    (hVacuumGenerates :
      ∀ I, Ideal I → I vacuum → ∀ x : X, I x) :
    D4.ReducedSimplicityCertificate
      Ideal NonzeroIdeal
      (fun I => ∀ x : X, I x) := by
  intro I hIdeal hNonzero
  have hshift : shiftOf I = 0 := by
    apply casimir_gap_forces_ground_energy
      (ι := ι)
      (shiftOf I) averageAtShift
      (wOf I) (casOf I) Cmax
    · exact hw I hIdeal hNonzero
    · exact hsum I hIdeal hNonzero
    · exact hGlobalCasimir I hIdeal hNonzero
    · exact hTrace I hIdeal hNonzero
    · exact hPositiveGap
  have htrace0 :
      ∑ i, wOf I i * casOf I i = groundAvg := by
    calc
      ∑ i, wOf I i * casOf I i = averageAtShift (shiftOf I) :=
        hTrace I hIdeal hNonzero
      _ = averageAtShift 0 := by rw [hshift]
      _ = groundAvg := hGroundAverage
  have hExt : HasExtremal I :=
    ground_trace_forces_extremal_from_pointwise_bounds
      (wOf I) (casOf I)
      groundAvg Cnext (HasExtremal I)
      (hw I hIdeal hNonzero)
      (hsum I hIdeal hNonzero)
      htrace0 hGroundGap
      (hNoExtremalPointwise I hIdeal hNonzero)
  have hState : I (ExtremalState I) :=
    hExtremalStateMem I hIdeal hNonzero hshift hExt
  have hStateEq : ExtremalState I = vacuum :=
    hExtremalStateVacuum I hIdeal hNonzero hshift hExt
  have hVac : I vacuum := by
    rw [← hStateEq]
    exact hState
  exact hVacuumGenerates I hIdeal hVac

end ReducedSimplicityPointwise


/-==========================================================================-/
/- E6/E7/E8 pointwise reduced-simplicity wrappers                            -/
/-==========================================================================-/

namespace E6

/-- Average as a function of the integral Ramond shift. -/
def averageAtShift (c : Case) (m : ℕ) : ℚ :=
  traceA c (h0 c + (m : ℚ))

/-- Positive-shift gap in shift-function form. -/
theorem averageAtShift_gap
    (c : Case) (m : ℕ) (hm : 1 ≤ m) :
    Cmax c < averageAtShift c m := by
  exact positive_shift_gap c m hm

/-- Ground value in shift-function form. -/
theorem averageAtShift_zero (c : Case) :
    averageAtShift c 0 = traceA c (h0 c) := by
  simp [averageAtShift]

/--
Theorem 5.18 reduced-simplicity certificate with only pointwise
representation-theoretic bounds left at the case boundary.
-/
theorem theorem_5_18_reduced_simplicity_pointwise
    {ι X : Type*} [Fintype ι]
    (c : Case)
    (Ideal NonzeroIdeal : (X → Prop) → Prop)
    (vacuum : X)
    (shiftOf : (X → Prop) → ℕ)
    (wOf casOf : (X → Prop) → ι → ℚ)
    (HasExtremal : (X → Prop) → Prop)
    (ExtremalState : (X → Prop) → X)
    (hw : ∀ I, Ideal I → NonzeroIdeal I → ∀ i, 0 ≤ wOf I i)
    (hsum : ∀ I, Ideal I → NonzeroIdeal I → ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, Ideal I → NonzeroIdeal I → ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i * casOf I i = averageAtShift c (shiftOf I))
    (hNoExtremalPointwise :
      ∀ I, Ideal I → NonzeroIdeal I → ¬ HasExtremal I →
        ∀ i, casOf I i ≤ Cnext c)
    (hExtremalStateMem :
      ∀ I, Ideal I → NonzeroIdeal I →
        shiftOf I = 0 → HasExtremal I → I (ExtremalState I))
    (hExtremalStateVacuum :
      ∀ I, Ideal I → NonzeroIdeal I →
        shiftOf I = 0 → HasExtremal I → ExtremalState I = vacuum)
    (hVacuumGenerates :
      ∀ I, Ideal I → I vacuum → ∀ x : X, I x) :
    D4.ReducedSimplicityCertificate
      Ideal NonzeroIdeal (fun I => ∀ x : X, I x) := by
  apply reduced_simplicity_from_pointwise_Ramond_data
    (ι := ι)
    Ideal NonzeroIdeal vacuum shiftOf wOf casOf
    HasExtremal ExtremalState
    (Cmax c) (Cnext c) (traceA c (h0 c))
    (averageAtShift c)
  · exact hw
  · exact hsum
  · exact hcas
  · exact htrace
  · exact averageAtShift_gap c
  · exact averageAtShift_zero c
  · exact ground_extremal_gap c
  · exact hNoExtremalPointwise
  · exact hExtremalStateMem
  · exact hExtremalStateVacuum
  · exact hVacuumGenerates

end E6

namespace E7

/-- Average as a function of integral Ramond shift. -/
def averageAtShift (c : Case) (m : ℕ) : ℚ :=
  traceA c (h0 c + (m : ℚ))

theorem averageAtShift_gap
    (c : Case) (m : ℕ) (hm : 1 ≤ m) :
    Cmax c < averageAtShift c m := by
  exact positive_shift_gap c m hm

theorem averageAtShift_zero (c : Case) :
    averageAtShift c 0 = traceA c (h0 c) := by
  simp [averageAtShift]

/-- Theorem 6.18 with pointwise non-extremal Casimir data. -/
theorem theorem_6_18_reduced_simplicity_pointwise
    {ι X : Type*} [Fintype ι]
    (c : Case)
    (Ideal NonzeroIdeal : (X → Prop) → Prop)
    (vacuum : X)
    (shiftOf : (X → Prop) → ℕ)
    (wOf casOf : (X → Prop) → ι → ℚ)
    (HasExtremal : (X → Prop) → Prop)
    (ExtremalState : (X → Prop) → X)
    (hw : ∀ I, Ideal I → NonzeroIdeal I → ∀ i, 0 ≤ wOf I i)
    (hsum : ∀ I, Ideal I → NonzeroIdeal I → ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, Ideal I → NonzeroIdeal I → ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i * casOf I i = averageAtShift c (shiftOf I))
    (hNoExtremalPointwise :
      ∀ I, Ideal I → NonzeroIdeal I → ¬ HasExtremal I →
        ∀ i, casOf I i ≤ Crest c)
    (hExtremalStateMem :
      ∀ I, Ideal I → NonzeroIdeal I →
        shiftOf I = 0 → HasExtremal I → I (ExtremalState I))
    (hExtremalStateVacuum :
      ∀ I, Ideal I → NonzeroIdeal I →
        shiftOf I = 0 → HasExtremal I → ExtremalState I = vacuum)
    (hVacuumGenerates :
      ∀ I, Ideal I → I vacuum → ∀ x : X, I x) :
    D4.ReducedSimplicityCertificate
      Ideal NonzeroIdeal (fun I => ∀ x : X, I x) := by
  apply reduced_simplicity_from_pointwise_Ramond_data
    (ι := ι)
    Ideal NonzeroIdeal vacuum shiftOf wOf casOf
    HasExtremal ExtremalState
    (Cmax c) (Crest c) (traceA c (h0 c))
    (averageAtShift c)
  · exact hw
  · exact hsum
  · exact hcas
  · exact htrace
  · exact averageAtShift_gap c
  · exact averageAtShift_zero c
  · exact ground_extremal_gap c
  · exact hNoExtremalPointwise
  · exact hExtremalStateMem
  · exact hExtremalStateVacuum
  · exact hVacuumGenerates

end E7

namespace E8

/-- Average as a function of integral Ramond shift. -/
def averageAtShift (c : Case) (m : ℕ) : ℚ :=
  traceA c (h0 c + (m : ℚ))

theorem averageAtShift_gap
    (c : Case) (m : ℕ) (hm : 1 ≤ m) :
    Cmax c < averageAtShift c m := by
  exact positive_shift_gap c m hm

theorem averageAtShift_zero (c : Case) :
    averageAtShift c 0 = groundAvg c := by
  simpa [averageAtShift] using ground_trace_formula c

/-- Theorem 7.23 with pointwise non-extremal Casimir data. -/
theorem theorem_7_23_reduced_simplicity_pointwise
    {ι X : Type*} [Fintype ι]
    (c : Case)
    (Ideal NonzeroIdeal : (X → Prop) → Prop)
    (vacuum : X)
    (shiftOf : (X → Prop) → ℕ)
    (wOf casOf : (X → Prop) → ι → ℚ)
    (HasExtremal : (X → Prop) → Prop)
    (ExtremalState : (X → Prop) → X)
    (hw : ∀ I, Ideal I → NonzeroIdeal I → ∀ i, 0 ≤ wOf I i)
    (hsum : ∀ I, Ideal I → NonzeroIdeal I → ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, Ideal I → NonzeroIdeal I → ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, Ideal I → NonzeroIdeal I →
        ∑ i, wOf I i * casOf I i = averageAtShift c (shiftOf I))
    (hNoExtremalPointwise :
      ∀ I, Ideal I → NonzeroIdeal I → ¬ HasExtremal I →
        ∀ i, casOf I i ≤ Csecond c)
    (hExtremalStateMem :
      ∀ I, Ideal I → NonzeroIdeal I →
        shiftOf I = 0 → HasExtremal I → I (ExtremalState I))
    (hExtremalStateVacuum :
      ∀ I, Ideal I → NonzeroIdeal I →
        shiftOf I = 0 → HasExtremal I → ExtremalState I = vacuum)
    (hVacuumGenerates :
      ∀ I, Ideal I → I vacuum → ∀ x : X, I x) :
    D4.ReducedSimplicityCertificate
      Ideal NonzeroIdeal (fun I => ∀ x : X, I x) := by
  apply reduced_simplicity_from_pointwise_Ramond_data
    (ι := ι)
    Ideal NonzeroIdeal vacuum shiftOf wOf casOf
    HasExtremal ExtremalState
    (Cmax c) (Csecond c) (groundAvg c)
    (averageAtShift c)
  · exact hw
  · exact hsum
  · exact hcas
  · exact htrace
  · exact averageAtShift_gap c
  · exact averageAtShift_zero c
  · exact ground_extremal_gap c
  · exact hNoExtremalPointwise
  · exact hExtremalStateMem
  · exact hExtremalStateVacuum
  · exact hVacuumGenerates

end E8


/-==========================================================================-/
/- Pointwise reduced simplicity + literature-scoped affine lifting           -/
/-==========================================================================-/

section PointwiseToAffineLiterature

variable {ι V Q L Kds Wred Tred Witness : Type*} [Fintype ι]
variable [AddGroup Q] [AddGroup L]
variable [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]

/--
Common final bridge once a case has produced its pointwise reduced-simplicity
certificate.  This keeps the two independent literature boundaries visible:
Ramond representation extraction and DS exactness/nonvanishing.
-/
theorem affine_maximality_from_pointwise_reduced_certificate_literature
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w))
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (k : ℤ) (hk : k < 0)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hExtract : (∃ x : Q, q x = 0 ∧ x ≠ 0) → Witness)
    (hLiteratureNonvanishing :
      ∀ w : Witness,
        k - (thetaPairing w : ℤ) < 0 → ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ w : Witness, ReducedIrredNonzero w → ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  exact affine_maximality_from_reduced_simplicity_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hReducedSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    hExact k hk thetaPairing ReducedIrredNonzero
    hExtract hLiteratureNonvanishing hExactTransfer

end PointwiseToAffineLiterature


/-==========================================================================-/
/- Round 36 axiom audit                                                      -/
/-==========================================================================-/


end ArakawaMoreau


/-==========================================================================-/
/- Round 37: graded-kernel extraction for Lemma 2.9 / Proposition 2.10       -/
/-==========================================================================-/

namespace ArakawaMoreau

section GradedAffineKernelExtraction

variable {Q L Witness : Type*}
variable [AddGroup Q] [AddGroup L]

/-- A nonzero vector in the affine kernel occurring in homogeneous degree `m`. -/
def KernelOccursAt
    (q : Q →+ L) (degree : Q → ℕ) (m : ℕ) : Prop :=
  ∃ x : Q, q x = 0 ∧ x ≠ 0 ∧ degree x = m

/-- Every nonzero affine kernel has some occurring homogeneous degree. -/
theorem kernel_has_occurring_degree
    (q : Q →+ L) (degree : Q → ℕ)
    (hKernel : ∃ x : Q, q x = 0 ∧ x ≠ 0) :
    ∃ m : ℕ, KernelOccursAt q degree m := by
  rcases hKernel with ⟨x, hxq, hx0⟩
  exact ⟨degree x, x, hxq, hx0, rfl⟩

/--
Lean form of the "choose the lowest nonzero homogeneous component" step in
Lemma 2.9.  No representation theory is used here: this is pure well-ordering
of the natural-number grading.
-/
theorem lowest_affine_kernel_degree
    (q : Q →+ L) (degree : Q → ℕ)
    (hKernel : ∃ x : Q, q x = 0 ∧ x ≠ 0) :
    ∃ m : ℕ,
      KernelOccursAt q degree m ∧
      ∀ n : ℕ, KernelOccursAt q degree n → m ≤ n := by
  let Occurs : ℕ → Prop := KernelOccursAt q degree
  have hne : ∃ m : ℕ, Occurs m :=
    kernel_has_occurring_degree q degree hKernel
  let m : ℕ := lowestShift Occurs hne
  refine ⟨m, lowestShift_occurs Occurs hne, ?_⟩
  intro n hn
  exact lowestShift_minimal Occurs hne n hn

/--
A concrete nonzero state in the lowest affine-kernel degree, together with
its minimality property.
-/
theorem lowest_affine_kernel_state
    (q : Q →+ L) (degree : Q → ℕ)
    (hKernel : ∃ x : Q, q x = 0 ∧ x ≠ 0) :
    ∃ m : ℕ, ∃ x : Q,
      q x = 0 ∧ x ≠ 0 ∧ degree x = m ∧
      ∀ y : Q, q y = 0 → y ≠ 0 → m ≤ degree y := by
  rcases lowest_affine_kernel_degree q degree hKernel with
    ⟨m, hm, hmin⟩
  rcases hm with ⟨x, hxq, hx0, hxdeg⟩
  refine ⟨m, x, hxq, hx0, hxdeg, ?_⟩
  intro y hyq hy0
  apply hmin (degree y)
  exact ⟨y, hyq, hy0, rfl⟩

/--
Paper-local extraction of a highest-weight witness from a hypothetical
nonzero affine kernel.

Lean chooses the *lowest degree* internally.  The only remaining input is the
standard finite-dimensional representation-theoretic fact `hHighestWeight`:
a nonzero stable homogeneous kernel piece contains a highest-weight vector
(or equivalently yields the corresponding affine highest-weight witness).
-/
theorem lowest_kernel_highest_weight_witness
    (q : Q →+ L)
    (degree : Q → ℕ)
    (HighestWeightAt : ℕ → Witness → Prop)
    (hHighestWeight :
      ∀ m : ℕ,
        KernelOccursAt q degree m →
          ∃ w : Witness, HighestWeightAt m w)
    (hKernel : ∃ x : Q, q x = 0 ∧ x ≠ 0) :
    ∃ m : ℕ, ∃ w : Witness,
      KernelOccursAt q degree m ∧
      (∀ n : ℕ, KernelOccursAt q degree n → m ≤ n) ∧
      HighestWeightAt m w := by
  rcases lowest_affine_kernel_degree q degree hKernel with
    ⟨m, hm, hmin⟩
  rcases hHighestWeight m hm with ⟨w, hw⟩
  exact ⟨m, w, hm, hmin, hw⟩

end GradedAffineKernelExtraction


section GradedLiteratureScopedDS

variable {Q L Kds Wred Tred Witness : Type*}
variable [AddGroup Q] [AddGroup L]
variable [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]

/--
Lemma 2.9 with the paper-local graded extraction carried out in Lean.

External inputs are now restricted to their natural literature boundaries:

* the finite-dimensional highest-weight existence statement in a nonzero
  homogeneous kernel piece;
* the published irreducible minimal-DS nonvanishing theorem;
* exactness transferring that nonvanishing back to the kernel reduction.

In particular there is no opaque `hExtract` argument.
-/
theorem lemma_2_9_detection_from_graded_kernel_literature
    (q : Q →+ L)
    (degree : Q → ℕ)
    (k : ℤ) (hk : k < 0)
    (HighestWeightAt : ℕ → Witness → Prop)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hHighestWeight :
      ∀ m : ℕ,
        KernelOccursAt q degree m →
          ∃ w : Witness, HighestWeightAt m w)
    (hLiteratureNonvanishing :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        k - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    (∃ x : Q, q x = 0 ∧ x ≠ 0) →
      ∃ z : Kds, z ≠ 0 := by
  intro hKernel
  rcases lowest_kernel_highest_weight_witness
      q degree HighestWeightAt hHighestWeight hKernel with
    ⟨m, w, _hmOccurs, _hmin, hw⟩
  have hmu : (0 : ℤ) ≤ (thetaPairing w : ℤ) := by
    omega
  have hwall : k - (thetaPairing w : ℤ) < 0 := by
    omega
  have hIrred : ReducedIrredNonzero w :=
    hLiteratureNonvanishing m w hw hwall
  exact hExactTransfer m w hw hIrred

/--
Proposition 2.10 with both paper-local steps exposed and checked:

1. exactness + reduced-map injectivity kills `H^0_DS(ker q)`;
2. a hypothetical nonzero affine kernel has a lowest homogeneous degree;
3. standard finite-dimensional highest-weight theory supplies a witness in
   that degree;
4. the negative-level wall inequality is proved by Lean;
5. the cited DS nonvanishing theorem and exactness give a contradiction.
-/
theorem proposition_2_10_from_graded_kernel_literature
    (q : Q →+ L)
    (qRed : Wred →+ Tred)
    (hRedInj : Function.Injective qRed)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (degree : Q → ℕ)
    (k : ℤ) (hk : k < 0)
    (HighestWeightAt : ℕ → Witness → Prop)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hHighestWeight :
      ∀ m : ℕ,
        KernelOccursAt q degree m →
          ∃ w : Witness, HighestWeightAt m w)
    (hLiteratureNonvanishing :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        k - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    Function.Injective q := by
  have hKdsZero : ∀ z : Kds, z = 0 :=
    ds_kernel_object_trivial_of_exactness qRed hRedInj hExact
  have hNoKds : ¬ (∃ z : Kds, z ≠ 0) := by
    rintro ⟨z, hz⟩
    exact hz (hKdsZero z)
  have hDetect :
      (∃ x : Q, q x = 0 ∧ x ≠ 0) →
        ∃ z : Kds, z ≠ 0 :=
    lemma_2_9_detection_from_graded_kernel_literature
      q degree k hk HighestWeightAt thetaPairing ReducedIrredNonzero
      hHighestWeight hLiteratureNonvanishing hExactTransfer
  exact affine_lifting_injective q (∃ z : Kds, z ≠ 0) hNoKds hDetect

/-- Theorem 2.11 / maximality with the graded kernel extraction internalized. -/
theorem theorem_2_11_from_graded_kernel_literature
    {V : Type*}
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (qRed : Wred →+ Tred)
    (hRedInj : Function.Injective qRed)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (degree : Q → ℕ)
    (k : ℤ) (hk : k < 0)
    (HighestWeightAt : ℕ → Witness → Prop)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hHighestWeight :
      ∀ m : ℕ,
        KernelOccursAt q degree m →
          ∃ w : Witness, HighestWeightAt m w)
    (hLiteratureNonvanishing :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        k - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hqInj : Function.Injective q :=
    proposition_2_10_from_graded_kernel_literature
      q qRed hRedInj hExact degree k hk
      HighestWeightAt thetaPairing ReducedIrredNonzero
      hHighestWeight hLiteratureNonvanishing hExactTransfer
  have hqBij : Function.Bijective q := ⟨hqInj, hqSurj⟩
  have hIdeal : N = Rad :=
    candidate_eq_radical_of_injective_quotient_map
      N Rad hNR classN hNzero q hRadzero hqInj
  exact ⟨hqBij, hIdeal⟩

end GradedLiteratureScopedDS


/-==========================================================================-/
/- Reduced simplicity + graded DS lifting, with no hExtract/hRedInj inputs   -/
/-==========================================================================-/

section ReducedSimplicityToGradedAffine

variable {V Q L Kds Wred Tred Witness : Type*}
variable [AddGroup Q] [AddGroup L]
variable [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]

/--
Common final bridge for the new cases.  Reduced-map injectivity is derived
from the reduced-simplicity certificate, and affine-kernel witness extraction
uses the graded version above.  Thus neither `hRedInj` nor `hExtract` is an
input.
-/
theorem affine_maximality_from_reduced_simplicity_and_graded_DS_literature
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (hReducedSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w))
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (degree : Q → ℕ)
    (k : ℤ) (hk : k < 0)
    (HighestWeightAt : ℕ → Witness → Prop)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hHighestWeight :
      ∀ m : ℕ,
        KernelOccursAt q degree m →
          ∃ w : Witness, HighestWeightAt m w)
    (hLiteratureNonvanishing :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        k - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hRedInj : Function.Injective qRed :=
    reduced_map_injective_from_simplicity_certificate
      IdealRed NonzeroIdealRed hReducedSimple
      qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
  exact theorem_2_11_from_graded_kernel_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    qRed hRedInj hExact degree k hk
    HighestWeightAt thetaPairing ReducedIrredNonzero
    hHighestWeight hLiteratureNonvanishing hExactTransfer

end ReducedSimplicityToGradedAffine


/-==========================================================================-/
/- Round 37 axiom audit                                                      -/
/-==========================================================================-/


end ArakawaMoreau


/-==========================================================================-/
/- Round 38: case-level end-to-end wrappers for E6, E7, E8                -/
/-==========================================================================-/

namespace ArakawaMoreau

namespace E6

/-- All new E6 affine levels are negative. -/
theorem level_negative (c : Case) : k c < 0 := by
  cases c <;> norm_num [k, n]

/--
E6 Theorem 5.19 in the strongest audit form currently used in this file.

The reduced simplicity certificate is *derived* from the pointwise Ramond
Casimir data, reduced-map injectivity is then derived from simplicity, and
the affine-kernel witness is extracted from its lowest homogeneous degree.
The only remaining non-Lean inputs are the explicitly named representation /
DS literature interfaces.
-/
theorem theorem_5_19_pointwise_graded_literature
    {ι V Q L Kds Wred Tred Witness : Type*}
    [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]
    (c : Case)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (HasExtremal : (Wred → Prop) → Prop)
    (ExtremalState : (Wred → Prop) → Wred)
    (hw : ∀ I, IdealRed I → NonzeroIdealRed I → ∀ i, 0 ≤ wOf I i)
    (hsum : ∀ I, IdealRed I → NonzeroIdealRed I → ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i = averageAtShift c (shiftOf I))
    (hNoExtremalPointwise :
      ∀ I, IdealRed I → NonzeroIdealRed I → ¬ HasExtremal I →
        ∀ i, casOf I i ≤ Cnext c)
    (hExtremalStateMem :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → HasExtremal I → I (ExtremalState I))
    (hExtremalStateVacuum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → HasExtremal I → ExtremalState I = vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (degree : Q → ℕ)
    (HighestWeightAt : ℕ → Witness → Prop)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hHighestWeight :
      ∀ m : ℕ,
        KernelOccursAt q degree m →
          ∃ w : Witness, HighestWeightAt m w)
    (hLiteratureNonvanishing :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        k c - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    theorem_5_18_reduced_simplicity_pointwise
      c IdealRed NonzeroIdealRed vacuum shiftOf wOf casOf
      HasExtremal ExtremalState
      hw hsum hcas htrace hNoExtremalPointwise
      hExtremalStateMem hExtremalStateVacuum hVacuumGenerates
  exact affine_maximality_from_reduced_simplicity_and_graded_DS_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    hExact degree (k c) (level_negative c)
    HighestWeightAt thetaPairing ReducedIrredNonzero
    hHighestWeight hLiteratureNonvanishing hExactTransfer

end E6


namespace E7

/-- All new E7 affine levels are negative. -/
theorem level_negative (c : Case) : k c < 0 := by
  cases c <;> norm_num [k, n]

/-- E7 affine maximality, with pointwise Ramond data and graded DS lifting. -/
theorem theorem_6_19_pointwise_graded_literature
    {ι V Q L Kds Wred Tred Witness : Type*}
    [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]
    (c : Case)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (HasExtremal : (Wred → Prop) → Prop)
    (ExtremalState : (Wred → Prop) → Wred)
    (hw : ∀ I, IdealRed I → NonzeroIdealRed I → ∀ i, 0 ≤ wOf I i)
    (hsum : ∀ I, IdealRed I → NonzeroIdealRed I → ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i = averageAtShift c (shiftOf I))
    (hNoExtremalPointwise :
      ∀ I, IdealRed I → NonzeroIdealRed I → ¬ HasExtremal I →
        ∀ i, casOf I i ≤ Crest c)
    (hExtremalStateMem :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → HasExtremal I → I (ExtremalState I))
    (hExtremalStateVacuum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → HasExtremal I → ExtremalState I = vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (degree : Q → ℕ)
    (HighestWeightAt : ℕ → Witness → Prop)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hHighestWeight :
      ∀ m : ℕ,
        KernelOccursAt q degree m →
          ∃ w : Witness, HighestWeightAt m w)
    (hLiteratureNonvanishing :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        k c - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    theorem_6_18_reduced_simplicity_pointwise
      c IdealRed NonzeroIdealRed vacuum shiftOf wOf casOf
      HasExtremal ExtremalState
      hw hsum hcas htrace hNoExtremalPointwise
      hExtremalStateMem hExtremalStateVacuum hVacuumGenerates
  exact affine_maximality_from_reduced_simplicity_and_graded_DS_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    hExact degree (k c) (level_negative c)
    HighestWeightAt thetaPairing ReducedIrredNonzero
    hHighestWeight hLiteratureNonvanishing hExactTransfer

end E7


namespace E8

/-- All new E8 affine levels are negative. -/
theorem level_negative (c : Case) : k c < 0 := by
  cases c <;> norm_num [k, n]

/-- E8 Theorem 7.24 in pointwise-Ramond + graded-DS audit form. -/
theorem theorem_7_24_pointwise_graded_literature
    {ι V Q L Kds Wred Tred Witness : Type*}
    [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]
    (c : Case)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (HasExtremal : (Wred → Prop) → Prop)
    (ExtremalState : (Wred → Prop) → Wred)
    (hw : ∀ I, IdealRed I → NonzeroIdealRed I → ∀ i, 0 ≤ wOf I i)
    (hsum : ∀ I, IdealRed I → NonzeroIdealRed I → ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, casOf I i ≤ Cmax c)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i = averageAtShift c (shiftOf I))
    (hNoExtremalPointwise :
      ∀ I, IdealRed I → NonzeroIdealRed I → ¬ HasExtremal I →
        ∀ i, casOf I i ≤ Csecond c)
    (hExtremalStateMem :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → HasExtremal I → I (ExtremalState I))
    (hExtremalStateVacuum :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → HasExtremal I → ExtremalState I = vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (degree : Q → ℕ)
    (HighestWeightAt : ℕ → Witness → Prop)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hHighestWeight :
      ∀ m : ℕ,
        KernelOccursAt q degree m →
          ∃ w : Witness, HighestWeightAt m w)
    (hLiteratureNonvanishing :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        k c - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ m : ℕ, ∀ w : Witness,
        HighestWeightAt m w →
        ReducedIrredNonzero w →
          ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hSimple :
      D4.ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    theorem_7_23_reduced_simplicity_pointwise
      c IdealRed NonzeroIdealRed vacuum shiftOf wOf casOf
      HasExtremal ExtremalState
      hw hsum hcas htrace hNoExtremalPointwise
      hExtremalStateMem hExtremalStateVacuum hVacuumGenerates
  exact affine_maximality_from_reduced_simplicity_and_graded_DS_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    hExact degree (k c) (level_negative c)
    HighestWeightAt thetaPairing ReducedIrredNonzero
    hHighestWeight hLiteratureNonvanishing hExactTransfer

end E8


/-==========================================================================-/
/- Round 38 axiom audit                                                      -/
/-==========================================================================-/


end ArakawaMoreau


/-==========================================================================-/
/- Round 39: exact-image case wrappers + D-series graded lifting             -/
/-==========================================================================-/

namespace ArakawaMoreau

/- ------------------------------------------------------------------------- -/
/- E6 exact BRST images: Proposition 5.7                                     -/
/- ------------------------------------------------------------------------- -/
namespace E6

/--
Family form of Proposition 5.7.  The external inputs are the published DS
nonvanishing/exactness/cyclicity statements and the standard PBW spanning
interface.  The extremal-line uniqueness and nonzero-scalar conclusion are
proved by the common Lean PBW audit.
-/
theorem proposition_5_7_exact_images_from_literature_and_PBW
    {Atom W : Type*}
    [AddCommGroup W] [Module ℚ W]
    (CyclicModule : Case → Submodule ℚ W)
    (dsClass : Case → W)
    (ReducedIrredNonzero : Case → Prop)
    (hLiteratureNonvanishing :
      ∀ c, wall c < 0 → ReducedIrredNonzero c)
    (hExactTransfer :
      ∀ c, ReducedIrredNonzero c → CyclicModule c ≠ ⊥)
    (hCyclic :
      ∀ c, CyclicModule c = Submodule.span ℚ {dsClass c})
    (deg2 : Atom → ℕ)
    (charge : Case → Atom → ℤ)
    (IsExtremal : Case → Atom → Prop)
    (extremalAtom : Case → Atom)
    (hbound : ∀ c a, charge c a ≤ (deg2 a : ℤ))
    (hsharp :
      ∀ c a, charge c a = (deg2 a : ℤ) → IsExtremal c a)
    (hunique :
      ∀ c a, IsExtremal c a → a = extremalAtom c)
    (hextdeg : ∀ c, deg2 (extremalAtom c) = 2)
    (InSpace : Case → W → Prop)
    (pbwState : Case → List Atom → W)
    (hPBW :
      ∀ c,
        ExtremalPBW.PBWSpansSaturatedSpace
          deg2 (charge c) (exponent c) (InSpace c) (pbwState c))
    (hClass : ∀ c, InSpace c (dsClass c)) :
    ∀ c, ∃ a : ℚ, a ≠ 0 ∧
      dsClass c =
        a • ExtremalPBW.currentPowerState
          (pbwState c) (extremalAtom c) (exponent c) := by
  exact exact_reduced_generators_from_literature_and_PBW
    wall wall_negative CyclicModule dsClass ReducedIrredNonzero
    hLiteratureNonvanishing hExactTransfer hCyclic
    deg2 charge IsExtremal extremalAtom exponent
    hbound hsharp hunique hextdeg InSpace pbwState hPBW hClass

end E6


/- ------------------------------------------------------------------------- -/
/- E7 exact BRST images: Section 6.2                                         -/
/- ------------------------------------------------------------------------- -/
namespace E7

/-- Exact current-power images for all three new E7 cases. -/
theorem section_6_2_exact_images_from_literature_and_PBW
    {Atom W : Type*}
    [AddCommGroup W] [Module ℚ W]
    (CyclicModule : Case → Submodule ℚ W)
    (dsClass : Case → W)
    (ReducedIrredNonzero : Case → Prop)
    (hLiteratureNonvanishing :
      ∀ c, wall c < 0 → ReducedIrredNonzero c)
    (hExactTransfer :
      ∀ c, ReducedIrredNonzero c → CyclicModule c ≠ ⊥)
    (hCyclic :
      ∀ c, CyclicModule c = Submodule.span ℚ {dsClass c})
    (deg2 : Atom → ℕ)
    (charge : Case → Atom → ℤ)
    (IsExtremal : Case → Atom → Prop)
    (extremalAtom : Case → Atom)
    (hbound : ∀ c a, charge c a ≤ (deg2 a : ℤ))
    (hsharp :
      ∀ c a, charge c a = (deg2 a : ℤ) → IsExtremal c a)
    (hunique :
      ∀ c a, IsExtremal c a → a = extremalAtom c)
    (hextdeg : ∀ c, deg2 (extremalAtom c) = 2)
    (InSpace : Case → W → Prop)
    (pbwState : Case → List Atom → W)
    (hPBW :
      ∀ c,
        ExtremalPBW.PBWSpansSaturatedSpace
          deg2 (charge c) (exponent c) (InSpace c) (pbwState c))
    (hClass : ∀ c, InSpace c (dsClass c)) :
    ∀ c, ∃ a : ℚ, a ≠ 0 ∧
      dsClass c =
        a • ExtremalPBW.currentPowerState
          (pbwState c) (extremalAtom c) (exponent c) := by
  exact exact_reduced_generators_from_literature_and_PBW
    wall wall_negative CyclicModule dsClass ReducedIrredNonzero
    hLiteratureNonvanishing hExactTransfer hCyclic
    deg2 charge IsExtremal extremalAtom exponent
    hbound hsharp hunique hextdeg InSpace pbwState hPBW hClass

end E7


/- ------------------------------------------------------------------------- -/
/- E8 exact BRST images: Corollary 7.6                                       -/
/- ------------------------------------------------------------------------- -/
namespace E8

/-- Corollary 7.6 for all five new E8 cases. -/
theorem corollary_7_6_exact_images_from_literature_and_PBW
    {Atom W : Type*}
    [AddCommGroup W] [Module ℚ W]
    (CyclicModule : Case → Submodule ℚ W)
    (dsClass : Case → W)
    (ReducedIrredNonzero : Case → Prop)
    (hLiteratureNonvanishing :
      ∀ c, wall c < 0 → ReducedIrredNonzero c)
    (hExactTransfer :
      ∀ c, ReducedIrredNonzero c → CyclicModule c ≠ ⊥)
    (hCyclic :
      ∀ c, CyclicModule c = Submodule.span ℚ {dsClass c})
    (deg2 : Atom → ℕ)
    (charge : Case → Atom → ℤ)
    (IsExtremal : Case → Atom → Prop)
    (extremalAtom : Case → Atom)
    (hbound : ∀ c a, charge c a ≤ (deg2 a : ℤ))
    (hsharp :
      ∀ c a, charge c a = (deg2 a : ℤ) → IsExtremal c a)
    (hunique :
      ∀ c a, IsExtremal c a → a = extremalAtom c)
    (hextdeg : ∀ c, deg2 (extremalAtom c) = 2)
    (InSpace : Case → W → Prop)
    (pbwState : Case → List Atom → W)
    (hPBW :
      ∀ c,
        ExtremalPBW.PBWSpansSaturatedSpace
          deg2 (charge c) (exponent c) (InSpace c) (pbwState c))
    (hClass : ∀ c, InSpace c (dsClass c)) :
    ∀ c, ∃ a : ℚ, a ≠ 0 ∧
      dsClass c =
        a • ExtremalPBW.currentPowerState
          (pbwState c) (extremalAtom c) (exponent c) := by
  exact exact_reduced_generators_from_literature_and_PBW
    wall wall_negative CyclicModule dsClass ReducedIrredNonzero
    hLiteratureNonvanishing hExactTransfer hCyclic
    deg2 charge IsExtremal extremalAtom exponent
    hbound hsharp hunique hextdeg InSpace pbwState hPBW hClass

end E8


/- ------------------------------------------------------------------------- -/
/- D_l exact images at levels -1 and -2                                     -/
/- ------------------------------------------------------------------------- -/
namespace DSeries

/-- Exact reduced generators at level `-1`, uniform in `m >= 3`. -/
theorem proposition_3_6_exact_images_from_literature_and_PBW
    {Atom W : Type*}
    [AddCommGroup W] [Module ℚ W]
    (m : ℕ) (hm : 3 ≤ m)
    (CyclicModule : Generator → Submodule ℚ W)
    (dsClass : Generator → W)
    (ReducedIrredNonzero : Generator → Prop)
    (hLiteratureNonvanishing :
      ∀ a, wallMinusOne m a < 0 → ReducedIrredNonzero a)
    (hExactTransfer :
      ∀ a, ReducedIrredNonzero a → CyclicModule a ≠ ⊥)
    (hCyclic :
      ∀ a, CyclicModule a = Submodule.span ℚ {dsClass a})
    (deg2 : Atom → ℕ)
    (charge : Generator → Atom → ℤ)
    (IsExtremal : Generator → Atom → Prop)
    (extremalAtom : Generator → Atom)
    (hbound : ∀ a x, charge a x ≤ (deg2 x : ℤ))
    (hsharp :
      ∀ a x, charge a x = (deg2 x : ℤ) → IsExtremal a x)
    (hunique :
      ∀ a x, IsExtremal a x → x = extremalAtom a)
    (hextdeg : ∀ a, deg2 (extremalAtom a) = 2)
    (InSpace : Generator → W → Prop)
    (pbwState : Generator → List Atom → W)
    (hPBW :
      ∀ a,
        ExtremalPBW.PBWSpansSaturatedSpace
          deg2 (charge a) (exponentMinusOne m a)
          (InSpace a) (pbwState a))
    (hClass : ∀ a, InSpace a (dsClass a)) :
    ∀ a, ∃ c : ℚ, c ≠ 0 ∧
      dsClass a =
        c • ExtremalPBW.currentPowerState
          (pbwState a) (extremalAtom a) (exponentMinusOne m a) := by
  exact exact_reduced_generators_from_literature_and_PBW
    (wallMinusOne m) (wallMinusOne_negative m hm)
    CyclicModule dsClass ReducedIrredNonzero
    hLiteratureNonvanishing hExactTransfer hCyclic
    deg2 charge IsExtremal extremalAtom (exponentMinusOne m)
    hbound hsharp hunique hextdeg InSpace pbwState hPBW hClass

/-- Proposition 3.27 exact endpoint reductions, uniform in `m >= 3`. -/
theorem proposition_3_27_exact_images_from_literature_and_PBW
    {Atom W : Type*}
    [AddCommGroup W] [Module ℚ W]
    (m : ℕ) (hm : 3 ≤ m)
    (CyclicModule : Generator → Submodule ℚ W)
    (dsClass : Generator → W)
    (ReducedIrredNonzero : Generator → Prop)
    (hLiteratureNonvanishing :
      ∀ a, wallMinusTwo m a < 0 → ReducedIrredNonzero a)
    (hExactTransfer :
      ∀ a, ReducedIrredNonzero a → CyclicModule a ≠ ⊥)
    (hCyclic :
      ∀ a, CyclicModule a = Submodule.span ℚ {dsClass a})
    (deg2 : Atom → ℕ)
    (charge : Generator → Atom → ℤ)
    (IsExtremal : Generator → Atom → Prop)
    (extremalAtom : Generator → Atom)
    (hbound : ∀ a x, charge a x ≤ (deg2 x : ℤ))
    (hsharp :
      ∀ a x, charge a x = (deg2 x : ℤ) → IsExtremal a x)
    (hunique :
      ∀ a x, IsExtremal a x → x = extremalAtom a)
    (hextdeg : ∀ a, deg2 (extremalAtom a) = 2)
    (InSpace : Generator → W → Prop)
    (pbwState : Generator → List Atom → W)
    (hPBW :
      ∀ a,
        ExtremalPBW.PBWSpansSaturatedSpace
          deg2 (charge a) (exponentMinusTwo m a)
          (InSpace a) (pbwState a))
    (hClass : ∀ a, InSpace a (dsClass a)) :
    ∀ a, ∃ c : ℚ, c ≠ 0 ∧
      dsClass a =
        c • ExtremalPBW.currentPowerState
          (pbwState a) (extremalAtom a) (exponentMinusTwo m a) := by
  exact exact_reduced_generators_from_literature_and_PBW
    (wallMinusTwo m) (wallMinusTwo_negative m hm)
    CyclicModule dsClass ReducedIrredNonzero
    hLiteratureNonvanishing hExactTransfer hCyclic
    deg2 charge IsExtremal extremalAtom (exponentMinusTwo m)
    hbound hsharp hunique hextdeg InSpace pbwState hPBW hClass

end DSeries


/- ------------------------------------------------------------------------- -/
/- D-series end-to-end affine lifting with graded kernel extraction          -/
/- ------------------------------------------------------------------------- -/
namespace DSeries

theorem theorem_3_23_gap_to_affine_graded_literature
    {ι V Q L Kds Wred Tred Witness : Type*} [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]
    (rankM : ℕ) (hrank : 3 ≤ rankM)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (hw : ∀ I, IdealRed I → NonzeroIdealRed I → ∀ i, 0 ≤ wOf I i)
    (hsum : ∀ I, IdealRed I → NonzeroIdealRed I → ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, casOf I i ≤ Cmax rankM)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i =
          A rankM (h0 rankM + (shiftOf I : ℚ)))
    (hground :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → I vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (degree : Q → ℕ)
    (HighestWeightAt : ℕ → Witness → Prop)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hHighestWeight :
      ∀ m, KernelOccursAt q degree m →
        ∃ w : Witness, HighestWeightAt m w)
    (hLiteratureNonvanishing :
      ∀ m w, HighestWeightAt m w →
        (-1 : ℤ) - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ m w, HighestWeightAt m w → ReducedIrredNonzero w →
        ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hSimple := theorem_3_21_reduced_simplicity_certificate
    rankM hrank IdealRed NonzeroIdealRed vacuum
    shiftOf wOf casOf hw hsum hcas htrace hground hVacuumGenerates
  exact affine_maximality_from_reduced_simplicity_and_graded_DS_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    hExact degree (-1 : ℤ) (by norm_num)
    HighestWeightAt thetaPairing ReducedIrredNonzero
    hHighestWeight hLiteratureNonvanishing hExactTransfer

/-- Endpoint level `-2` analogue. -/
theorem theorem_3_34_gap_to_affine_graded_literature
    {ι V Q L Kds Wred Tred Witness : Type*} [Fintype ι]
    [AddGroup Q] [AddGroup L]
    [AddGroup Kds] [AddGroup Wred] [AddGroup Tred]
    (rankM : ℕ) (hrank : 3 ≤ rankM)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (shiftOf : (Wred → Prop) → ℕ)
    (wOf casOf : (Wred → Prop) → ι → ℚ)
    (hw : ∀ I, IdealRed I → NonzeroIdealRed I → ∀ i, 0 ≤ wOf I i)
    (hsum : ∀ I, IdealRed I → NonzeroIdealRed I → ∑ i, wOf I i = 1)
    (hcas :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∀ i, casOf I i ≤ endpointCmax rankM)
    (htrace :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        ∑ i, wOf I i * casOf I i =
          endpointA rankM (endpointH0 rankM + (shiftOf I : ℚ)))
    (hground :
      ∀ I, IdealRed I → NonzeroIdealRed I →
        shiftOf I = 0 → I vacuum)
    (hVacuumGenerates :
      ∀ I, IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (degree : Q → ℕ)
    (HighestWeightAt : ℕ → Witness → Prop)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hHighestWeight :
      ∀ m, KernelOccursAt q degree m →
        ∃ w : Witness, HighestWeightAt m w)
    (hLiteratureNonvanishing :
      ∀ m w, HighestWeightAt m w →
        (-2 : ℤ) - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ m w, HighestWeightAt m w → ReducedIrredNonzero w →
        ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hSimple := theorem_3_33_reduced_simplicity_certificate
    rankM hrank IdealRed NonzeroIdealRed vacuum
    shiftOf wOf casOf hw hsum hcas htrace hground hVacuumGenerates
  exact affine_maximality_from_reduced_simplicity_and_graded_DS_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    hExact degree (-2 : ℤ) (by norm_num)
    HighestWeightAt thetaPairing ReducedIrredNonzero
    hHighestWeight hLiteratureNonvanishing hExactTransfer

end DSeries


/-==========================================================================-/
/- Round 39 axiom audit                                                      -/
/-==========================================================================-/


end ArakawaMoreau


/-==========================================================================-/
/- Round 40: D4 end-to-end bridge + paper-numbered reduction wrappers       -/
/-==========================================================================-/

namespace ArakawaMoreau

namespace D4

/--
D4 Theorem 4.14 with the reduced-simplicity certificate built from the
formalized Ramond/Casimir logic and the affine-kernel witness extracted from
its lowest homogeneous degree.

There is no `hReducedSimple`, `hRedInj`, or `hExtract` parameter here.
-/
theorem d4_theorem_4_14_graded_literature
    {B V Q L Kds Wred Tred Witness : Type*}
    [Ring B] [Algebra ℚ B]
    [AddCommGroup Wred] [Module ℚ Wred]
    [Module B Wred] [IsScalarTower ℚ B Wred]
    [FiniteDimensional ℚ B]
    [AddGroup Q] [AddGroup L]
    [AddGroup Kds] [AddGroup Tred]
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (q : Q →+ L)
    (hqSurj : Function.Surjective q)
    (hRadzero : ∀ v : V, q (classN v) = 0 ↔ Rad v)
    (IdealRed NonzeroIdealRed : (Wred → Prop) → Prop)
    (vacuum : Wred)
    (AtShift : (Wred → Prop) → ℕ → Wred → Prop)
    (hSpectrum :
      ∀ I : Wred → Prop,
        IdealRed I → NonzeroIdealRed I →
        ∃ m : ℕ, OccursNonzero (AtShift I) m)
    (hStable :
      ∀ I : Wred → Prop,
        IdealRed I →
        ∀ m : ℕ, ∀ b : B, ∀ x : Wred,
          AtShift I m x → AtShift I m (b • x))
    (hCasimir :
      ∀ I : Wred → Prop,
        IdealRed I →
        ∀ (m : ℕ) (v : Wred),
          v ≠ 0 → AtShift I m v →
          ∀ K : Submodule B (cyclicBSubmodule (B := B) v),
            IsCoatom K →
            IsSimpleModule B ((cyclicBSubmodule (B := B) v) ⧸ K) →
            Module.Finite ℚ ((cyclicBSubmodule (B := B) v) ⧸ K) →
            SimpleQuotientCasimirData m)
    (Appears : (Wred → Prop) → AllowedTriple → Prop)
    (hAppears :
      ∀ I : Wred → Prop,
        IdealRed I →
        ∀ v : Wred,
          v ≠ 0 → AtShift I 0 v →
          ∃ t : AllowedTriple, Appears I t)
    (hhalf :
      ∀ I : Wred → Prop,
        IdealRed I →
        ∀ t : AllowedTriple,
          Appears I t → originalDegree t ≠ (1 / 2 : ℚ))
    (hzero :
      ∀ I : Wred → Prop,
        IdealRed I →
        ∀ t : AllowedTriple,
          Appears I t → originalDegree t = 0 →
          originalWeight t = (0, 0, 0))
    (hVacMem :
      ∀ I : Wred → Prop,
        IdealRed I → Appears I vacuumTriple → I vacuum)
    (hVacuumGenerates :
      ∀ I : Wred → Prop,
        IdealRed I → I vacuum → ∀ x : Wred, I x)
    (qRed : Wred →+ Tred)
    (hRedKernelIdeal : IdealRed (fun w => qRed w = 0))
    (hRedKernelNonzero :
      (∃ w, qRed w = 0 ∧ w ≠ 0) →
        NonzeroIdealRed (fun w => qRed w = 0))
    (hRedMapNonzero : ∃ w, qRed w ≠ 0)
    (hExact : ExactDSKernelInterface Kds Wred Tred qRed)
    (degree : Q → ℕ)
    (HighestWeightAt : ℕ → Witness → Prop)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hHighestWeight :
      ∀ m, KernelOccursAt q degree m →
        ∃ w : Witness, HighestWeightAt m w)
    (hLiteratureNonvanishing :
      ∀ m w, HighestWeightAt m w →
        (-1 : ℤ) - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ m w, HighestWeightAt m w → ReducedIrredNonzero w →
        ∃ z : Kds, z ≠ 0) :
    Function.Bijective q ∧ N = Rad := by
  have hSimple :
      ReducedSimplicityCertificate
        IdealRed NonzeroIdealRed
        (fun I => ∀ w : Wred, I w) :=
    d4_reduced_simplicity_certificate
      (B := B)
      IdealRed NonzeroIdealRed vacuum AtShift
      hSpectrum hStable hCasimir
      Appears hAppears hhalf hzero hVacMem hVacuumGenerates
  exact affine_maximality_from_reduced_simplicity_and_graded_DS_literature
    N Rad hNR classN hNzero q hqSurj hRadzero
    IdealRed NonzeroIdealRed hSimple
    qRed hRedKernelIdeal hRedKernelNonzero hRedMapNonzero
    hExact degree (-1 : ℤ) (by norm_num)
    HighestWeightAt thetaPairing ReducedIrredNonzero
    hHighestWeight hLiteratureNonvanishing hExactTransfer

end D4


/-==========================================================================-/
/- Paper-numbered exact-reduction wrappers                                   -/
/-==========================================================================-/

section PaperNumberedExactReduction

variable {ι R W Qred : Type*}
variable [AddCommGroup R] [Module ℚ R]
variable [AddCommGroup W] [Module ℚ W]
variable [AddCommGroup Qred] [Module ℚ Qred]

/--
Reusable paper-level reduction statement once a case's exact-image theorem
has produced the nonzero rescaling relation.
-/
noncomputable def exact_reduction_of_case_family
    (f : R →ₗ[ℚ] W)
    (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g)
    (hsurj : Function.Surjective g)
    (IsIdeal : Submodule ℚ W → Prop)
    (dsClass currentPower : ι → W)
    (hRange : f.range = D4.generatedIdeal IsIdeal dsClass)
    (hExactImages :
      ∀ i, ∃ c : ℚ, c ≠ 0 ∧ dsClass i = c • currentPower i) :
    (W ⧸ D4.generatedIdeal IsIdeal currentPower) ≃ₗ[ℚ] Qred :=
  exact_reduction_family_quotient_of_scaling
    f g hexact hsurj IsIdeal dsClass currentPower hRange hExactImages

end PaperNumberedExactReduction

namespace E6

/-- Proposition 5.12 algebraic quotient step, after Proposition 5.7. -/
noncomputable def proposition_5_12_exact_reduction
    {R W Qred : Type*}
    [AddCommGroup R] [Module ℚ R]
    [AddCommGroup W] [Module ℚ W]
    [AddCommGroup Qred] [Module ℚ Qred]
    (f : R →ₗ[ℚ] W) (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g)
    (hsurj : Function.Surjective g)
    (IsIdeal : Submodule ℚ W → Prop)
    (dsClass currentPower : Case → W)
    (hRange : f.range = D4.generatedIdeal IsIdeal dsClass)
    (hExactImages :
      ∀ c, ∃ a : ℚ, a ≠ 0 ∧ dsClass c = a • currentPower c) :
    (W ⧸ D4.generatedIdeal IsIdeal currentPower) ≃ₗ[ℚ] Qred :=
  exact_reduction_of_case_family
    f g hexact hsurj IsIdeal dsClass currentPower hRange hExactImages

end E6

namespace E7

/-- Proposition 6.5 algebraic quotient step, after Proposition 6.4. -/
noncomputable def proposition_6_5_exact_reduction
    {R W Qred : Type*}
    [AddCommGroup R] [Module ℚ R]
    [AddCommGroup W] [Module ℚ W]
    [AddCommGroup Qred] [Module ℚ Qred]
    (f : R →ₗ[ℚ] W) (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g)
    (hsurj : Function.Surjective g)
    (IsIdeal : Submodule ℚ W → Prop)
    (dsClass currentPower : Case → W)
    (hRange : f.range = D4.generatedIdeal IsIdeal dsClass)
    (hExactImages :
      ∀ c, ∃ a : ℚ, a ≠ 0 ∧ dsClass c = a • currentPower c) :
    (W ⧸ D4.generatedIdeal IsIdeal currentPower) ≃ₗ[ℚ] Qred :=
  exact_reduction_of_case_family
    f g hexact hsurj IsIdeal dsClass currentPower hRange hExactImages

end E7

namespace E8

/-- Proposition 7.7 algebraic quotient step, after Corollary 7.6. -/
noncomputable def proposition_7_7_exact_reduction
    {R W Qred : Type*}
    [AddCommGroup R] [Module ℚ R]
    [AddCommGroup W] [Module ℚ W]
    [AddCommGroup Qred] [Module ℚ Qred]
    (f : R →ₗ[ℚ] W) (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g)
    (hsurj : Function.Surjective g)
    (IsIdeal : Submodule ℚ W → Prop)
    (dsClass currentPower : Case → W)
    (hRange : f.range = D4.generatedIdeal IsIdeal dsClass)
    (hExactImages :
      ∀ c, ∃ a : ℚ, a ≠ 0 ∧ dsClass c = a • currentPower c) :
    (W ⧸ D4.generatedIdeal IsIdeal currentPower) ≃ₗ[ℚ] Qred :=
  exact_reduction_of_case_family
    f g hexact hsurj IsIdeal dsClass currentPower hRange hExactImages

end E8

namespace DSeries

/-- Proposition 3.8 algebraic reduction step at level `-1`. -/
noncomputable def proposition_3_8_exact_reduction
    {R W Qred : Type*}
    [AddCommGroup R] [Module ℚ R]
    [AddCommGroup W] [Module ℚ W]
    [AddCommGroup Qred] [Module ℚ Qred]
    (f : R →ₗ[ℚ] W) (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g)
    (hsurj : Function.Surjective g)
    (IsIdeal : Submodule ℚ W → Prop)
    (dsClass currentPower : Generator → W)
    (hRange : f.range = D4.generatedIdeal IsIdeal dsClass)
    (hExactImages :
      ∀ a, ∃ c : ℚ, c ≠ 0 ∧ dsClass a = c • currentPower a) :
    (W ⧸ D4.generatedIdeal IsIdeal currentPower) ≃ₗ[ℚ] Qred :=
  exact_reduction_of_case_family
    f g hexact hsurj IsIdeal dsClass currentPower hRange hExactImages

/-- Proposition 3.28 algebraic endpoint reduction step. -/
noncomputable def proposition_3_28_exact_reduction
    {R W Qred : Type*}
    [AddCommGroup R] [Module ℚ R]
    [AddCommGroup W] [Module ℚ W]
    [AddCommGroup Qred] [Module ℚ Qred]
    (f : R →ₗ[ℚ] W) (g : W →ₗ[ℚ] Qred)
    (hexact : Function.Exact f g)
    (hsurj : Function.Surjective g)
    (IsIdeal : Submodule ℚ W → Prop)
    (dsClass currentPower : Generator → W)
    (hRange : f.range = D4.generatedIdeal IsIdeal dsClass)
    (hExactImages :
      ∀ a, ∃ c : ℚ, c ≠ 0 ∧ dsClass a = c • currentPower a) :
    (W ⧸ D4.generatedIdeal IsIdeal currentPower) ≃ₗ[ℚ] Qred :=
  exact_reduction_of_case_family
    f g hexact hsurj IsIdeal dsClass currentPower hRange hExactImages

end DSeries


/-==========================================================================-/
/- Round 40 axiom audit                                                      -/
/-==========================================================================-/


end ArakawaMoreau


/-==========================================================================-/
/- Final pre-build round: Section 8 graded DS lifting + scope ledger         -/
/-==========================================================================-/

namespace ArakawaMoreau
namespace RankReduction

/--
Theorem 8.5 induction step with the same graded/literature DS boundary as the
main Arakawa--Moreau cases.

The sandwich argument is internal Lean.  Once it proves that the reduced map
`g` is injective, Proposition 2.10 is invoked in its graded-kernel form: Lean
chooses the lowest affine-kernel degree and performs the negative-wall
arithmetic; only standard finite-dimensional highest-weight existence, the
published irreducible DS nonvanishing theorem, and DS exactness remain
external inputs.
-/
theorem theorem_8_5_induction_step_graded_literature
    {Qprev R Lprev V Q L Kds Witness : Type*}
    [AddGroup Qprev] [AddGroup R] [AddGroup Lprev]
    [AddGroup Q] [AddGroup L] [AddGroup Kds]
    (f : Qprev →+ R)
    (g : R →+ Lprev)
    (prev : Qprev →+ Lprev)
    (hf : Function.Surjective f)
    (hg : Function.Surjective g)
    (hprev : Function.Bijective prev)
    (hcomp : g.comp f = prev)
    (N Rad : V → Prop)
    (hNR : ∀ v : V, N v → Rad v)
    (classN : V → Q)
    (hNzero : ∀ v : V, classN v = 0 ↔ N v)
    (qAffine : Q →+ L)
    (hqAffineSurj : Function.Surjective qAffine)
    (hRadzero :
      ∀ v : V, qAffine (classN v) = 0 ↔ Rad v)
    (hExact : ExactDSKernelInterface Kds R Lprev g)
    (degree : Q → ℕ)
    (k : ℤ) (hk : k < 0)
    (HighestWeightAt : ℕ → Witness → Prop)
    (thetaPairing : Witness → ℕ)
    (ReducedIrredNonzero : Witness → Prop)
    (hHighestWeight :
      ∀ m, KernelOccursAt qAffine degree m →
        ∃ w : Witness, HighestWeightAt m w)
    (hLiteratureNonvanishing :
      ∀ m w, HighestWeightAt m w →
        k - (thetaPairing w : ℤ) < 0 →
          ReducedIrredNonzero w)
    (hExactTransfer :
      ∀ m w, HighestWeightAt m w → ReducedIrredNonzero w →
        ∃ z : Kds, z ≠ 0) :
    Function.Bijective f ∧
      Function.Bijective g ∧
      Function.Bijective qAffine ∧
      N = Rad := by
  have hgf : Function.Injective (g.comp f) := by
    rw [hcomp]
    exact hprev.1
  rcases sandwich_bijective f g hf hg hgf with ⟨hfBij, hgBij⟩
  have hAffine : Function.Bijective qAffine ∧ N = Rad :=
    theorem_2_11_from_graded_kernel_literature
      N Rad hNR classN hNzero
      qAffine hqAffineSurj hRadzero
      g hgBij.1 hExact
      degree k hk HighestWeightAt thetaPairing ReducedIrredNonzero
      hHighestWeight hLiteratureNonvanishing hExactTransfer
  exact ⟨hfBij, hgBij, hAffine.1, hAffine.2⟩

end RankReduction


/-==========================================================================-/
/- Final formalization boundary ledger                                       -/
/-==========================================================================-/

/-!
# Formal audit boundary after the final pre-build round

The intended claim of this file is now:

> The paper's new proof architecture, finite arithmetic/Casimir calculations,
> extremal-line deductions, reduced-simplicity contradiction scheme, and
> affine-kernel lifting logic are machine-checked, modulo explicitly exposed
> literature/foundational interfaces for the ambient VOA/BRST/DS and the
> concrete case-to-interface identifications.

This deliberately does **not** claim a from-definitions formalization of the
entire paper.  In particular, a successful build certifies each theorem only
with the hypotheses visible in its Lean signature.

The following are *not* silently postulated as custom Lean axioms.  They occur
as theorem parameters exactly where the corresponding external mathematics is
used.

## External literature / foundational boundary

1. Construction and basic algebraic properties of the relevant affine vertex
   algebras and universal/simple minimal W-algebras.
2. Exactness of minimal Drinfeld--Sokolov reduction on the relevant affine
   category O / KL category.
3. The published nonvanishing theorem for the minimal DS reduction of an
   irreducible affine highest-weight module off the affine wall.
4. The affine-Verma / W-Verma reduction theorem and the resulting cyclicity of
   the reduced highest-weight submodule.
5. The standard PBW spanning theorem for universal minimal W-algebras and the
   identification of the concrete current/G/Virasoro generators with the
   abstract PBW atoms used in the common extremal-line audit.
6. The universal Ramond-Zhu relation, Li spectral-flow formulas, and the basic
   representation-theoretic extraction of finite-dimensional simple Zhu
   quotients / constituents from a lowest Ramond space.
7. Standard finite-dimensional highest-weight existence in a nonzero stable
   homogeneous g-module; Lean itself now chooses the *lowest* nonzero affine
   kernel degree before this input is used.
8. Previously published cases of Arakawa--Moreau Conjecture 1 (the exceptional
   n=0 cases and the already-known D_l level -2 result when used as prior
   literature rather than via the paper's alternative proof).
9. Concrete realization bridges that identify the abstract `Atom`, `InSpace`,
   Ramond-module, Casimir-constituent, and highest-weight interfaces below with
   the actual generators and modules of each W-algebra case.  The generic
   saturation / trace / lifting deductions from those bridges are checked here;
   the bridges themselves are not reconstructed from a full VOA library.

## Paper-local argument checked internally

* all recorded affine-wall inequalities and level/exponent arithmetic;
* the common extremal PBW saturation argument (Proposition 2.4 logic);
* nonzero-scalar exact-image logic for D_l, D4, E6, E7, E8;
* generated-ideal rescaling and exact quotient algebra (Proposition 2.3 logic);
* the finite Casimir identities/bounds/enumerations encoded in the case and
  appendix sections;
* lowest Ramond energy selection and the Casimir-gap argument;
* conversion of pointwise constituent bounds to trace-average bounds;
* extremal-ground-state to vacuum forcing in the abstract Ramond interface;
* reduced simplicity to reduced-map injectivity;
* lowest affine-kernel degree extraction by well-ordering;
* negative-level wall arithmetic in Lemma 2.9;
* exactness/nonvanishing contradiction and Proposition 2.10 lifting;
* candidate ideal = maximal radical once the quotient map is injective;
* D-series, D4, E6, E7, E8 paper-level maximality wrappers;
* Section 8 sandwich/rank-reduction logic and graded affine lifting.

No declaration of the form `axiom ...`, and no `sorry`/`admit`, is intended in
this source.  The definitive certification is a successful final `lake build`
in the pinned Mathlib/Lean environment together with the live `#print axioms`
audit at the end of the file.  Expected foundational dependencies from Lean
itself (for example `propext`, `Classical.choice`, or quotient soundness) are
not custom mathematical assumptions; any unexpected custom axiom in the
printed dependency list must be treated as a failed audit.
-/


/-==========================================================================-/
/- Final pre-build axiom targets                                              -/
/-==========================================================================-/


end ArakawaMoreau


/-==========================================================================-/
/- Scalar-generic exact-image / quotient layer (instantiate with C)          -/
/-==========================================================================-/

namespace ArakawaMoreau
namespace ScalarGeneric

section PBWLinearSpan

variable {𝕜 Atom W : Type*}
variable [Field 𝕜]
variable [AddCommGroup W] [Module 𝕜 W]

/-- PBW spanning interface over an arbitrary coefficient field. -/
def PBWSpansSaturatedSpace
    (deg2 : Atom → ℕ) (charge : Atom → ℤ)
    (r : ℕ)
    (InSpace : W → Prop)
    (pbwState : List Atom → W) : Prop :=
  ∀ v : W, InSpace v →
    ∃ terms : List (𝕜 × List Atom),
      v = (terms.map (fun t => t.1 • pbwState t.2)).sum ∧
      ∀ t ∈ terms,
        ExtremalPBW.totalDeg2 deg2 t.2 = 2 * r ∧
        ExtremalPBW.totalCharge charge t.2 = 2 * (r : ℤ)

/-- Saturated PBW combinations lie on the extremal-current line over `𝕜`. -/
theorem saturated_space_lies_in_currentPower_line
    (deg2 : Atom → ℕ) (charge : Atom → ℤ)
    (IsExtremal : Atom → Prop)
    (extremalAtom : Atom)
    (hbound : ∀ a, charge a ≤ (deg2 a : ℤ))
    (hsharp : ∀ a, charge a = (deg2 a : ℤ) → IsExtremal a)
    (hunique : ∀ a, IsExtremal a → a = extremalAtom)
    (hextdeg : deg2 extremalAtom = 2)
    (pbwState : List Atom → W)
    (r : ℕ)
    (InSpace : W → Prop)
    (hPBW : PBWSpansSaturatedSpace (𝕜 := 𝕜) deg2 charge r InSpace pbwState)
    (v : W) (hv : InSpace v) :
    ∃ c : 𝕜,
      v = c • ExtremalPBW.currentPowerState pbwState extremalAtom r := by
  rcases hPBW v hv with ⟨terms, hvTerms, hterms⟩
  let cp : W := ExtremalPBW.currentPowerState pbwState extremalAtom r
  have hmono : ∀ t ∈ terms, pbwState t.2 = cp := by
    intro t htmem
    have ht := hterms t htmem
    have hxs : t.2 = List.replicate r extremalAtom :=
      ExtremalPBW.saturated_monomial_eq_replicate
        deg2 charge IsExtremal extremalAtom
        hbound hsharp hunique hextdeg
        t.2 r ht.1 ht.2
    simp [cp, ExtremalPBW.currentPowerState, hxs]
  have hsum_general :
      ∀ xs : List (𝕜 × List Atom),
        (∀ t ∈ xs, pbwState t.2 = cp) →
        (xs.map (fun t => t.1 • pbwState t.2)).sum =
          (xs.map Prod.fst).sum • cp := by
    intro xs
    induction xs with
    | nil =>
        intro hxs
        simp
    | cons t ts ih =>
        intro hxs
        have ht : pbwState t.2 = cp := hxs t (by simp)
        have htail : ∀ u ∈ ts, pbwState u.2 = cp := by
          intro u hu
          exact hxs u (by simp [hu])
        simp [ht, ih htail, add_smul]
  have hsum :
      (terms.map (fun t => t.1 • pbwState t.2)).sum =
        (terms.map Prod.fst).sum • cp :=
    hsum_general terms hmono
  refine ⟨(terms.map Prod.fst).sum, ?_⟩
  calc
    v = (terms.map (fun t => t.1 • pbwState t.2)).sum := hvTerms
    _ = (terms.map Prod.fst).sum • cp := hsum
    _ = (terms.map Prod.fst).sum •
        ExtremalPBW.currentPowerState pbwState extremalAtom r := by rfl

/-- A nonzero vector on a line has a nonzero scalar coefficient over any field. -/
theorem nonzero_scalar_on_line
    (x y : W)
    (hx : x ≠ 0)
    (hline : ∃ c : 𝕜, x = c • y) :
    ∃ c : 𝕜, c ≠ 0 ∧ x = c • y := by
  rcases hline with ⟨c, hxy⟩
  refine ⟨c, ?_, hxy⟩
  intro hc
  apply hx
  rw [hxy, hc]
  simp

end PBWLinearSpan


section CyclicGenerator

variable {𝕜 ι W : Type*}
variable [Field 𝕜]
variable [AddCommGroup W] [Module 𝕜 W]

/-- A nonzero cyclic span cannot have zero cyclic generator. -/
theorem cyclic_generator_nonzero
    (CyclicModule : ι → Submodule 𝕜 W)
    (dsClass : ι → W)
    (hModuleNonzero : ∀ i, CyclicModule i ≠ ⊥)
    (hCyclic : ∀ i, CyclicModule i = Submodule.span 𝕜 {dsClass i}) :
    ∀ i, dsClass i ≠ 0 := by
  intro i hzero
  apply hModuleNonzero i
  rw [hCyclic i, hzero]
  simp

/--
Scalar-generic exact BRST-image theorem.  In applications take `𝕜 = ℂ`.
-/
theorem exact_reduced_generators_from_literature_and_PBW
    {Atom : Type*}
    (wall : ι → ℤ)
    (hwall : ∀ i, wall i < 0)
    (CyclicModule : ι → Submodule 𝕜 W)
    (dsClass : ι → W)
    (ReducedIrredNonzero : ι → Prop)
    (hLiteratureNonvanishing :
      ∀ i, wall i < 0 → ReducedIrredNonzero i)
    (hExactTransfer :
      ∀ i, ReducedIrredNonzero i → CyclicModule i ≠ ⊥)
    (hCyclic :
      ∀ i, CyclicModule i = Submodule.span 𝕜 {dsClass i})
    (deg2 : Atom → ℕ)
    (charge : ι → Atom → ℤ)
    (IsExtremal : ι → Atom → Prop)
    (extremalAtom : ι → Atom)
    (r : ι → ℕ)
    (hbound : ∀ i a, charge i a ≤ (deg2 a : ℤ))
    (hsharp :
      ∀ i a, charge i a = (deg2 a : ℤ) → IsExtremal i a)
    (hunique :
      ∀ i a, IsExtremal i a → a = extremalAtom i)
    (hextdeg : ∀ i, deg2 (extremalAtom i) = 2)
    (InSpace : ι → W → Prop)
    (pbwState : ι → List Atom → W)
    (hPBW :
      ∀ i,
        PBWSpansSaturatedSpace
          (𝕜 := 𝕜) deg2 (charge i) (r i)
          (InSpace i) (pbwState i))
    (hClass : ∀ i, InSpace i (dsClass i)) :
    ∀ i, ∃ c : 𝕜, c ≠ 0 ∧
      dsClass i =
        c • ExtremalPBW.currentPowerState
          (pbwState i) (extremalAtom i) (r i) := by
  have hModuleNonzero : ∀ i, CyclicModule i ≠ ⊥ := by
    intro i
    exact hExactTransfer i (hLiteratureNonvanishing i (hwall i))
  have hNonzero : ∀ i, dsClass i ≠ 0 :=
    cyclic_generator_nonzero CyclicModule dsClass hModuleNonzero hCyclic
  intro i
  have hLine :
      ∃ c : 𝕜,
        dsClass i =
          c • ExtremalPBW.currentPowerState
            (pbwState i) (extremalAtom i) (r i) :=
    saturated_space_lies_in_currentPower_line
      (𝕜 := 𝕜)
      deg2 (charge i) (IsExtremal i) (extremalAtom i)
      (hbound i) (hsharp i) (hunique i) (hextdeg i)
      (pbwState i) (r i) (InSpace i) (hPBW i)
      (dsClass i) (hClass i)
  exact nonzero_scalar_on_line (dsClass i)
    (ExtremalPBW.currentPowerState
      (pbwState i) (extremalAtom i) (r i))
    (hNonzero i) hLine

end CyclicGenerator


section GeneratedIdeal

variable {𝕜 ι W : Type*}
variable [Field 𝕜]
variable [AddCommGroup W] [Module 𝕜 W]

/-- Generic generated ideal over the actual scalar field. -/
def generatedIdeal
    (IsIdeal : Submodule 𝕜 W → Prop)
    (g : ι → W) : Submodule 𝕜 W :=
  sInf {I : Submodule 𝕜 W | IsIdeal I ∧ ∀ i, g i ∈ I}

/-- Nonzero scalar rescaling preserves the generated ideal over any field. -/
theorem generatedIdeal_eq_of_nonzero_scalars
    (IsIdeal : Submodule 𝕜 W → Prop)
    (f g : ι → W)
    (hscale :
      ∀ i, ∃ c : 𝕜, c ≠ 0 ∧ f i = c • g i) :
    generatedIdeal IsIdeal f = generatedIdeal IsIdeal g := by
  have hcontains :
      ∀ I : Submodule 𝕜 W,
        (∀ i, f i ∈ I) ↔ (∀ i, g i ∈ I) := by
    intro I
    constructor
    · intro hf i
      rcases hscale i with ⟨c, hc, hfg⟩
      have hscaled : c • g i ∈ I := by
        rw [← hfg]
        exact hf i
      have hinv := I.smul_mem c⁻¹ hscaled
      simpa [smul_smul, hc] using hinv
    · intro hg i
      rcases hscale i with ⟨c, _hc, hfg⟩
      rw [hfg]
      exact I.smul_mem c (hg i)
  have hsets :
      {I : Submodule 𝕜 W | IsIdeal I ∧ ∀ i, f i ∈ I} =
      {I : Submodule 𝕜 W | IsIdeal I ∧ ∀ i, g i ∈ I} := by
    ext I
    simp only [Set.mem_ofPred_eq]
    constructor
    · rintro ⟨hI, hf⟩
      exact ⟨hI, (hcontains I).mp hf⟩
    · rintro ⟨hI, hg⟩
      exact ⟨hI, (hcontains I).mpr hg⟩
  unfold generatedIdeal
  rw [hsets]

end GeneratedIdeal


section ExactQuotient

variable {𝕜 ι R W Qred : Type*}
variable [Field 𝕜]
variable [AddCommGroup R] [Module 𝕜 R]
variable [AddCommGroup W] [Module 𝕜 W]
variable [AddCommGroup Qred] [Module 𝕜 Qred]

/-- Scalar-generic exact quotient statement; instantiate with `𝕜 = ℂ`. -/
noncomputable def exact_reduction_family_quotient_of_scaling
    (f : R →ₗ[𝕜] W)
    (g : W →ₗ[𝕜] Qred)
    (hexact : Function.Exact f g)
    (hsurj : Function.Surjective g)
    (IsIdeal : Submodule 𝕜 W → Prop)
    (dsClass currentPower : ι → W)
    (hRange : f.range = generatedIdeal IsIdeal dsClass)
    (hScale :
      ∀ i, ∃ c : 𝕜, c ≠ 0 ∧ dsClass i = c • currentPower i) :
    (W ⧸ generatedIdeal IsIdeal currentPower) ≃ₗ[𝕜] Qred := by
  have hIdeal :
      generatedIdeal IsIdeal dsClass =
        generatedIdeal IsIdeal currentPower :=
    generatedIdeal_eq_of_nonzero_scalars IsIdeal dsClass currentPower hScale
  have hRangePower : f.range = generatedIdeal IsIdeal currentPower := by
    calc
      f.range = generatedIdeal IsIdeal dsClass := hRange
      _ = generatedIdeal IsIdeal currentPower := hIdeal
  exact
    (f.range.quotEquivOfEq
      (generatedIdeal IsIdeal currentPower) hRangePower).symm.trans
      (hexact.linearEquivOfSurjective hsurj)

end ExactQuotient

end ScalarGeneric


/-==========================================================================-/
/- Scalar-generic case wrappers                                              -/
/-==========================================================================-/

namespace E6

theorem proposition_5_7_exact_images_over_field
    {𝕜 Atom W : Type*}
    [Field 𝕜] [AddCommGroup W] [Module 𝕜 W]
    (CyclicModule : Case → Submodule 𝕜 W)
    (dsClass : Case → W)
    (ReducedIrredNonzero : Case → Prop)
    (hLiteratureNonvanishing : ∀ c, wall c < 0 → ReducedIrredNonzero c)
    (hExactTransfer : ∀ c, ReducedIrredNonzero c → CyclicModule c ≠ ⊥)
    (hCyclic : ∀ c, CyclicModule c = Submodule.span 𝕜 {dsClass c})
    (deg2 : Atom → ℕ)
    (charge : Case → Atom → ℤ)
    (IsExtremal : Case → Atom → Prop)
    (extremalAtom : Case → Atom)
    (hbound : ∀ c a, charge c a ≤ (deg2 a : ℤ))
    (hsharp : ∀ c a, charge c a = (deg2 a : ℤ) → IsExtremal c a)
    (hunique : ∀ c a, IsExtremal c a → a = extremalAtom c)
    (hextdeg : ∀ c, deg2 (extremalAtom c) = 2)
    (InSpace : Case → W → Prop)
    (pbwState : Case → List Atom → W)
    (hPBW :
      ∀ c, ScalarGeneric.PBWSpansSaturatedSpace
        (𝕜 := 𝕜) deg2 (charge c) (exponent c) (InSpace c) (pbwState c))
    (hClass : ∀ c, InSpace c (dsClass c)) :
    ∀ c, ∃ a : 𝕜, a ≠ 0 ∧
      dsClass c = a • ExtremalPBW.currentPowerState
        (pbwState c) (extremalAtom c) (exponent c) := by
  exact ScalarGeneric.exact_reduced_generators_from_literature_and_PBW
    wall wall_negative CyclicModule dsClass ReducedIrredNonzero
    hLiteratureNonvanishing hExactTransfer hCyclic
    deg2 charge IsExtremal extremalAtom exponent
    hbound hsharp hunique hextdeg InSpace pbwState hPBW hClass

end E6

namespace E7

theorem proposition_6_4_exact_images_over_field
    {𝕜 Atom W : Type*}
    [Field 𝕜] [AddCommGroup W] [Module 𝕜 W]
    (CyclicModule : Case → Submodule 𝕜 W)
    (dsClass : Case → W)
    (ReducedIrredNonzero : Case → Prop)
    (hLiteratureNonvanishing : ∀ c, wall c < 0 → ReducedIrredNonzero c)
    (hExactTransfer : ∀ c, ReducedIrredNonzero c → CyclicModule c ≠ ⊥)
    (hCyclic : ∀ c, CyclicModule c = Submodule.span 𝕜 {dsClass c})
    (deg2 : Atom → ℕ)
    (charge : Case → Atom → ℤ)
    (IsExtremal : Case → Atom → Prop)
    (extremalAtom : Case → Atom)
    (hbound : ∀ c a, charge c a ≤ (deg2 a : ℤ))
    (hsharp : ∀ c a, charge c a = (deg2 a : ℤ) → IsExtremal c a)
    (hunique : ∀ c a, IsExtremal c a → a = extremalAtom c)
    (hextdeg : ∀ c, deg2 (extremalAtom c) = 2)
    (InSpace : Case → W → Prop)
    (pbwState : Case → List Atom → W)
    (hPBW :
      ∀ c, ScalarGeneric.PBWSpansSaturatedSpace
        (𝕜 := 𝕜) deg2 (charge c) (exponent c) (InSpace c) (pbwState c))
    (hClass : ∀ c, InSpace c (dsClass c)) :
    ∀ c, ∃ a : 𝕜, a ≠ 0 ∧
      dsClass c = a • ExtremalPBW.currentPowerState
        (pbwState c) (extremalAtom c) (exponent c) := by
  exact ScalarGeneric.exact_reduced_generators_from_literature_and_PBW
    wall wall_negative CyclicModule dsClass ReducedIrredNonzero
    hLiteratureNonvanishing hExactTransfer hCyclic
    deg2 charge IsExtremal extremalAtom exponent
    hbound hsharp hunique hextdeg InSpace pbwState hPBW hClass

end E7

namespace E8

theorem corollary_7_6_exact_images_over_field
    {𝕜 Atom W : Type*}
    [Field 𝕜] [AddCommGroup W] [Module 𝕜 W]
    (CyclicModule : Case → Submodule 𝕜 W)
    (dsClass : Case → W)
    (ReducedIrredNonzero : Case → Prop)
    (hLiteratureNonvanishing : ∀ c, wall c < 0 → ReducedIrredNonzero c)
    (hExactTransfer : ∀ c, ReducedIrredNonzero c → CyclicModule c ≠ ⊥)
    (hCyclic : ∀ c, CyclicModule c = Submodule.span 𝕜 {dsClass c})
    (deg2 : Atom → ℕ)
    (charge : Case → Atom → ℤ)
    (IsExtremal : Case → Atom → Prop)
    (extremalAtom : Case → Atom)
    (hbound : ∀ c a, charge c a ≤ (deg2 a : ℤ))
    (hsharp : ∀ c a, charge c a = (deg2 a : ℤ) → IsExtremal c a)
    (hunique : ∀ c a, IsExtremal c a → a = extremalAtom c)
    (hextdeg : ∀ c, deg2 (extremalAtom c) = 2)
    (InSpace : Case → W → Prop)
    (pbwState : Case → List Atom → W)
    (hPBW :
      ∀ c, ScalarGeneric.PBWSpansSaturatedSpace
        (𝕜 := 𝕜) deg2 (charge c) (exponent c) (InSpace c) (pbwState c))
    (hClass : ∀ c, InSpace c (dsClass c)) :
    ∀ c, ∃ a : 𝕜, a ≠ 0 ∧
      dsClass c = a • ExtremalPBW.currentPowerState
        (pbwState c) (extremalAtom c) (exponent c) := by
  exact ScalarGeneric.exact_reduced_generators_from_literature_and_PBW
    wall wall_negative CyclicModule dsClass ReducedIrredNonzero
    hLiteratureNonvanishing hExactTransfer hCyclic
    deg2 charge IsExtremal extremalAtom exponent
    hbound hsharp hunique hextdeg InSpace pbwState hPBW hClass

end E8


/-==========================================================================-/
/- Scalar-generic axiom audit                                                -/
/-==========================================================================-/


end ArakawaMoreau


/-==========================================================================-/
/- Scalar-generic D-series, D4, and Section 8 exact-image wrappers           -/
/-==========================================================================-/

namespace ArakawaMoreau

namespace DSeries

/-- D-series Proposition 3.6 exact images over the actual coefficient field. -/
theorem proposition_3_6_exact_images_over_field
    {𝕜 Atom W : Type*}
    [Field 𝕜] [AddCommGroup W] [Module 𝕜 W]
    (m : ℕ) (hm : 3 ≤ m)
    (CyclicModule : Generator → Submodule 𝕜 W)
    (dsClass : Generator → W)
    (ReducedIrredNonzero : Generator → Prop)
    (hLiteratureNonvanishing :
      ∀ a, wallMinusOne m a < 0 → ReducedIrredNonzero a)
    (hExactTransfer :
      ∀ a, ReducedIrredNonzero a → CyclicModule a ≠ ⊥)
    (hCyclic :
      ∀ a, CyclicModule a = Submodule.span 𝕜 {dsClass a})
    (deg2 : Atom → ℕ)
    (charge : Generator → Atom → ℤ)
    (IsExtremal : Generator → Atom → Prop)
    (extremalAtom : Generator → Atom)
    (hbound : ∀ a x, charge a x ≤ (deg2 x : ℤ))
    (hsharp :
      ∀ a x, charge a x = (deg2 x : ℤ) → IsExtremal a x)
    (hunique : ∀ a x, IsExtremal a x → x = extremalAtom a)
    (hextdeg : ∀ a, deg2 (extremalAtom a) = 2)
    (InSpace : Generator → W → Prop)
    (pbwState : Generator → List Atom → W)
    (hPBW :
      ∀ a, ScalarGeneric.PBWSpansSaturatedSpace
        (𝕜 := 𝕜) deg2 (charge a) (exponentMinusOne m a)
        (InSpace a) (pbwState a))
    (hClass : ∀ a, InSpace a (dsClass a)) :
    ∀ a, ∃ c : 𝕜, c ≠ 0 ∧
      dsClass a = c • ExtremalPBW.currentPowerState
        (pbwState a) (extremalAtom a) (exponentMinusOne m a) := by
  exact ScalarGeneric.exact_reduced_generators_from_literature_and_PBW
    (wallMinusOne m) (wallMinusOne_negative m hm)
    CyclicModule dsClass ReducedIrredNonzero
    hLiteratureNonvanishing hExactTransfer hCyclic
    deg2 charge IsExtremal extremalAtom (exponentMinusOne m)
    hbound hsharp hunique hextdeg InSpace pbwState hPBW hClass

/-- D-series Proposition 3.27 endpoint exact images over the scalar field. -/
theorem proposition_3_27_exact_images_over_field
    {𝕜 Atom W : Type*}
    [Field 𝕜] [AddCommGroup W] [Module 𝕜 W]
    (m : ℕ) (hm : 3 ≤ m)
    (CyclicModule : Generator → Submodule 𝕜 W)
    (dsClass : Generator → W)
    (ReducedIrredNonzero : Generator → Prop)
    (hLiteratureNonvanishing :
      ∀ a, wallMinusTwo m a < 0 → ReducedIrredNonzero a)
    (hExactTransfer :
      ∀ a, ReducedIrredNonzero a → CyclicModule a ≠ ⊥)
    (hCyclic :
      ∀ a, CyclicModule a = Submodule.span 𝕜 {dsClass a})
    (deg2 : Atom → ℕ)
    (charge : Generator → Atom → ℤ)
    (IsExtremal : Generator → Atom → Prop)
    (extremalAtom : Generator → Atom)
    (hbound : ∀ a x, charge a x ≤ (deg2 x : ℤ))
    (hsharp :
      ∀ a x, charge a x = (deg2 x : ℤ) → IsExtremal a x)
    (hunique : ∀ a x, IsExtremal a x → x = extremalAtom a)
    (hextdeg : ∀ a, deg2 (extremalAtom a) = 2)
    (InSpace : Generator → W → Prop)
    (pbwState : Generator → List Atom → W)
    (hPBW :
      ∀ a, ScalarGeneric.PBWSpansSaturatedSpace
        (𝕜 := 𝕜) deg2 (charge a) (exponentMinusTwo m a)
        (InSpace a) (pbwState a))
    (hClass : ∀ a, InSpace a (dsClass a)) :
    ∀ a, ∃ c : 𝕜, c ≠ 0 ∧
      dsClass a = c • ExtremalPBW.currentPowerState
        (pbwState a) (extremalAtom a) (exponentMinusTwo m a) := by
  exact ScalarGeneric.exact_reduced_generators_from_literature_and_PBW
    (wallMinusTwo m) (wallMinusTwo_negative m hm)
    CyclicModule dsClass ReducedIrredNonzero
    hLiteratureNonvanishing hExactTransfer hCyclic
    deg2 charge IsExtremal extremalAtom (exponentMinusTwo m)
    hbound hsharp hunique hextdeg InSpace pbwState hPBW hClass

end DSeries


namespace D4

/-- Uniform D4 wall value for the three triality generators. -/
def trialityWall (_ : OuterNode) : ℤ := -5

theorem trialityWall_negative : ∀ a, trialityWall a < 0 := by
  intro a
  norm_num [trialityWall]

/-- Proposition 4.3 over an arbitrary coefficient field (in particular C). -/
theorem proposition_4_3_exact_images_over_field
    {𝕜 Atom W : Type*}
    [Field 𝕜] [AddCommGroup W] [Module 𝕜 W]
    (CyclicModule : OuterNode → Submodule 𝕜 W)
    (dsClass : OuterNode → W)
    (ReducedIrredNonzero : OuterNode → Prop)
    (hLiteratureNonvanishing :
      ∀ a, trialityWall a < 0 → ReducedIrredNonzero a)
    (hExactTransfer :
      ∀ a, ReducedIrredNonzero a → CyclicModule a ≠ ⊥)
    (hCyclic :
      ∀ a, CyclicModule a = Submodule.span 𝕜 {dsClass a})
    (deg2 : Atom → ℕ)
    (charge : OuterNode → Atom → ℤ)
    (IsExtremal : OuterNode → Atom → Prop)
    (extremalAtom : OuterNode → Atom)
    (hbound : ∀ a x, charge a x ≤ (deg2 x : ℤ))
    (hsharp :
      ∀ a x, charge a x = (deg2 x : ℤ) → IsExtremal a x)
    (hunique : ∀ a x, IsExtremal a x → x = extremalAtom a)
    (hextdeg : ∀ a, deg2 (extremalAtom a) = 2)
    (InSpace : OuterNode → W → Prop)
    (pbwState : OuterNode → List Atom → W)
    (hPBW :
      ∀ a, ScalarGeneric.PBWSpansSaturatedSpace
        (𝕜 := 𝕜) deg2 (charge a) 2 (InSpace a) (pbwState a))
    (hClass : ∀ a, InSpace a (dsClass a)) :
    ∀ a, ∃ c : 𝕜, c ≠ 0 ∧
      dsClass a = c • ExtremalPBW.currentPowerState
        (pbwState a) (extremalAtom a) 2 := by
  exact ScalarGeneric.exact_reduced_generators_from_literature_and_PBW
    trialityWall trialityWall_negative
    CyclicModule dsClass ReducedIrredNonzero
    hLiteratureNonvanishing hExactTransfer hCyclic
    deg2 charge IsExtremal extremalAtom (fun _ => 2)
    hbound hsharp hunique hextdeg InSpace pbwState hPBW hClass

end D4


namespace RankReduction

/-- Proposition 8.1's final line argument over an arbitrary scalar field. -/
theorem proposition_8_1_exact_images_over_field
    {𝕜 W : Type*}
    [Field 𝕜] [AddCommGroup W] [Module 𝕜 W]
    (redVr redWplus redWminus : W)
    (JA prevWplus prevWminus : W)
    (hVrNonzero : redVr ≠ 0)
    (hWpNonzero : redWplus ≠ 0)
    (hWmNonzero : redWminus ≠ 0)
    (hVrLine : ∃ c : 𝕜, redVr = c • JA)
    (hWpLine : ∃ c : 𝕜, redWplus = c • prevWplus)
    (hWmLine : ∃ c : 𝕜, redWminus = c • prevWminus) :
    ∃ c aPlus aMinus : 𝕜,
      c ≠ 0 ∧ aPlus ≠ 0 ∧ aMinus ≠ 0 ∧
      redVr = c • JA ∧
      redWplus = aPlus • prevWplus ∧
      redWminus = aMinus • prevWminus := by
  rcases ScalarGeneric.nonzero_scalar_on_line
      redVr JA hVrNonzero hVrLine with ⟨c, hc, hVr⟩
  rcases ScalarGeneric.nonzero_scalar_on_line
      redWplus prevWplus hWpNonzero hWpLine with ⟨ap, hap, hWp⟩
  rcases ScalarGeneric.nonzero_scalar_on_line
      redWminus prevWminus hWmNonzero hWmLine with ⟨am, ham, hWm⟩
  exact ⟨c, ap, am, hc, hap, ham, hVr, hWp, hWm⟩

end RankReduction



end ArakawaMoreau



/-==========================================================================-/
/- Live kernel-dependency audit                                               -/
/-==========================================================================-/

/-!
# How to read this audit

Run this file with the pinned Lean/Mathlib project and require a successful
`lake build`.  The commands below ask Lean to print the transitive axiom
dependencies of the main audit targets.

The desired result is: no project-local/custom mathematical axiom.  Standard
Lean logical foundations (such as propositional extensionality, classical
choice, and quotient soundness when used by Mathlib) are acceptable.

Because literature/foundational facts are passed as explicit theorem
parameters rather than declared as axioms, `#print axioms` does not certify
those facts themselves.  It certifies that the deductions implemented in this
file are kernel-checked from the hypotheses shown in the theorem signatures.
-/

-- Common proof-architecture cores.
#print axioms ArakawaMoreau.minimal_reduction_maximality_core
#print axioms ArakawaMoreau.ds_ramond_casimir_maximality_core

-- Paper-level affine maximality wrappers.
#print axioms ArakawaMoreau.DSeries.theorem_3_23_gap_to_affine_graded_literature
#print axioms ArakawaMoreau.DSeries.theorem_3_34_gap_to_affine_graded_literature
#print axioms ArakawaMoreau.D4.d4_theorem_4_14_graded_literature
#print axioms ArakawaMoreau.E6.theorem_5_19_pointwise_graded_literature
#print axioms ArakawaMoreau.E7.theorem_6_19_pointwise_graded_literature
#print axioms ArakawaMoreau.E8.theorem_7_24_pointwise_graded_literature
#print axioms ArakawaMoreau.RankReduction.theorem_8_5_induction_step_graded_literature

-- Exact-image / PBW-line wrappers over the actual scalar field interface.
#print axioms ArakawaMoreau.DSeries.proposition_3_6_exact_images_over_field
#print axioms ArakawaMoreau.DSeries.proposition_3_27_exact_images_over_field
#print axioms ArakawaMoreau.D4.proposition_4_3_exact_images_over_field
#print axioms ArakawaMoreau.E6.proposition_5_7_exact_images_over_field
#print axioms ArakawaMoreau.E7.proposition_6_4_exact_images_over_field
#print axioms ArakawaMoreau.E8.corollary_7_6_exact_images_over_field
#print axioms ArakawaMoreau.RankReduction.proposition_8_1_exact_images_over_field


==> anc/README.md <==
# Arakawa–Moreau Formal Audit

This repository contains a Lean 4 formal audit accompanying the paper on the Arakawa–Moreau maximal-ideal conjecture.

## Public repository and frozen release

Public repository:

`https://github.com/jshemail12345-debug/ArakawaMoreauFormalAudit`

The exact GitHub snapshot corresponding to this release is tagged:

`v1.0.0`

Release page:

`https://github.com/jshemail12345-debug/ArakawaMoreauFormalAudit/releases/tag/v1.0.0`

The tagged release is intended to remain a frozen reproducibility snapshot. The `main` branch may be updated later without changing the contents of `v1.0.0`.

## Scope

The main source file is:

`ArakawaMoreauFormalAudit.lean`

The Lean development is a **kernel-checked formal audit modulo explicitly stated VOA/BRST/DS literature interfaces**. It checks the paper-local logical architecture, finite Casimir/root computations, extremal-line arguments, reduced-simplicity deductions, and affine-lifting/maximality deductions encoded in the source.

It is **not** a from-definitions formalization of vertex operator algebras, BRST reduction, or minimal W-algebras. Foundational/literature inputs that are not reproved are exposed as explicit theorem parameters in the Lean source.

## Verified build environment

- Lean: `4.34.0-rc1`
- Toolchain: `leanprover/lean4:v4.34.0-rc1`
- Mathlib: `v4.34.0-rc1`
- Mathlib commit pinned by `lake-manifest.json`: `de5ce8a9a66a4aa68a9bdbb35b63a06d34d9ca11`

The project has been successfully checked with:

```text
lake build
```

A successful build of the submitted source reported:

```text
Build completed successfully (8708 jobs).
```

The exact number of jobs may vary with the local Lake/Mathlib cache and environment; successful completion without errors is the relevant criterion.

### Note on the frozen source header

The first comment block of `ArakawaMoreauFormalAudit.lean` predates the final release build and still says that the source had not yet been certified by a successful `lake build`. The source is intentionally kept byte-for-byte frozen. The later release build completed successfully as recorded above, so that sentence should be read as historical pre-build metadata rather than the current verification status.

## Reproducing the build

Install Lean via `elan`, then open a terminal in the project root and run:

```text
lean --version
lake --version
lake update
lake exe cache get
lake build
```

If the Mathlib cache is already installed, `lake exe cache get` may complete quickly or have little work to do.

On VS Code, open the **entire project folder**, rather than opening only the `.lean` file.

## Project files

```text
ArakawaMoreauFormalAudit.lean   main formal-audit source
lakefile.toml                   Lake project configuration
lake-manifest.json              pinned dependency revisions
lean-toolchain                  pinned Lean toolchain
README.md                       this file
SHA256SUMS.txt                  file-integrity checksums
```

## Axiom audit

The source contains live `#print axioms` checks for selected paper-level and exact-image wrappers. Standard Lean/Mathlib foundations such as `propext`, `Classical.choice`, and `Quot.sound` may appear in this output.

Literature interfaces supplied as theorem parameters do not appear as custom axioms in `#print axioms`; therefore the appropriate description of this repository is a **formal audit modulo explicit interfaces**, not a complete from-definitions formalization of all VOA/BRST/DS background theory.

## Source integrity

The Lean source in this release package is byte-for-byte identical to the successfully built source frozen in GitHub release `v1.0.0`. Its SHA-256 digest is recorded in `SHA256SUMS.txt`.


==> anc/SHA256SUMS.txt <==
c4d73a23eeb58976bae7bd264b48a19a102e930576bb49a01b0c32d09f895906  ArakawaMoreauFormalAudit.lean
0e198e4e520f77641ddf5fa6844d95170ed17a2fbb96b97a939981b85b5aad92  lakefile.toml
9d052d078d14cfa98ce3b25605f625a4344690a278336e81bf72d615e0807aec  lake-manifest.json
cdbc6c372a2b37ad94430a6cec69cedfa4d36f255bfd968773fd91bf7a1746bf  lean-toolchain
2310b15bff27b1b57a8bdbba0d604b4f3af2237e9fe27e0b0f5679292ef55e38  README.md


==> anc/lake-manifest.json <==
{
 "version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages": [
  {
   "url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "de5ce8a9a66a4aa68a9bdbb35b63a06d34d9ca11",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0-rc1",
   "inherited": false,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "38e9c3ce15cbb63c92e90bb9a92e4eb82131f669",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "2bc7cf064315b26bc38dac2e9612fb581be9b75f",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "978b7ec9fbbf9a535114f1de8fe5b3778b358870",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "99e8adeea3c3cd86b6b79ba01a1383bf2d31d055",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c1c4362a130f12e632d252180a6c2a31d8fd4726",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3b55e9d00c6b0018e5d984eb011b6f93c09bd163",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "01bc479e7432594821ba3fb0ca465211941de86d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "af8bc067a4cc6c6df472a68909a3f40b1c76c43e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0-rc1",
   "inherited": true,
   "configFile": "lakefile.toml"
  }
 ],
 "name": "ArakawaMoreauFormalAudit",
 "lakeDir": ".lake",
 "fixedToolchain": false
}


==> anc/lakefile.toml <==
name = "ArakawaMoreauFormalAudit"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["ArakawaMoreauFormalAudit"]

[leanOptions]
pp.unicode.fun = true
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.34.0-rc1"

[[lean_lib]]
name = "ArakawaMoreauFormalAudit"


==> anc/lean-toolchain <==
leanprover/lean4:v4.34.0-rc1

